Conductance-Repair Evidence Graphs for Prospective Security Retrieval

Security retrieval is often evaluated as ranking over complete evidence, but operational triage is prospective: CVE descriptions, weakness metadata, fix commits, EPSS scores, KEV membership, validation-vector metadata, and side-channel benchmark routes arrive through separate channels, and many are missing, delayed, poisoned, or visible only after the decision time. We introduce conductance-repair evidence graphs, a timestamped framework in which retrieval is performed over a temporal admissibility mask and missing channels are widened by a deterministic graph-flow recurrence rather than by a learned predictor. The method emits a repair certificate recording source probes, decision time, withheld edges, repaired channels, forbidden post-decision edges, backend availability, numerical deviation, and verifier results. The theoretical layer gives an adaptive \(\lceil\log_2 N\rceil\) lower bound for missing-channel identification, an NP-hardness result for minimum harmful repair, and a fixed-parameter certified search bound for \(q\) questionable channels. The current artifact materializes 30 deduplicated public security records, 57 terms, and 58 withheld admissible document-term edges. Under random edge withholding, conductance repair changes recall@\(k\) from 0.017 to 0.069 and average precision from 0.062 to 0.060, while a synthetic security fixture improves recall@\(k\) from 0.055 to 0.099; the public AP drop exposes a limit of broad admissible repair under random edge corruption. The implementation benchmarks the same flow/SVD/einsum kernel under NumPy, PyTorch, JAX, and TensorFlow when available, recording unavailable backends rather than silently substituting them. BBBC019 and LIVECell metadata are retained only as structural controls for sparse evolving source channels, with no clinical or biological performance claim.

==> anc/README.md <==
# Conductance-Repair Evidence Graphs

This repository contains a new security-and-retrieval manuscript and a
reproducible source package.

The project asks:

> Can a timestamped security evidence graph repair missing or adversarially
> suppressed channels without leaking future evidence into a prospective
> decision?

The implementation mirrors the established manuscript layout in this workspace:
`paper/`, `src/`, `scripts/`, `tests/`, `results/`, `docs/`, and an arXiv source
zip assembled by `scripts/package_arxiv.sh`.

## Reproduce

```bash
make experiments
make test
make paper
make arxiv
```

The arXiv source zip is written to:

```text
dist/conductance_repair_security_arxiv.zip
```

## Tensor Backend Benchmark

The low-level flow kernel is benchmarked across NumPy, PyTorch, JAX, and
TensorFlow. The benchmark records missing libraries honestly instead of
silently substituting another backend:

```bash
python3 scripts/materialize_experiments.py --skip-network --backend auto --backend-size 96 --backend-repeats 3
```

Results are written to `results/tables/tensor_backend_benchmark.csv`.

## Cross-Domain Biological Control

The repository now includes a typed temporal evidence graph for biological
microscopy controls.  It runs BBBC019, LIVECell, Cell Tracking Challenge, and
wound-healing scratch-assay structural fixtures through the same conductance
kernel used by the security experiments.  The biological slice is an
admissibility and robustness audit only; it makes no clinical or biological
performance claim.

Key generated artifacts:

```text
tasks.md
docs/biological_conductance_spec.tex
docs/final_report.md
results/tables/security_temporal_spine.csv
results/tables/security_source_latency.csv
results/tables/security_missingness_histogram.csv
results/tables/security_source_overlap.csv
results/tables/security_query_benchmarks.csv
results/tables/security_leakage_family.csv
results/tables/security_channel_ablation.csv
results/tables/control_diagnostics.csv
results/summaries/biological_repair_certificate.json
results/tables/biological_temporal_leakage_trap.csv
results/tables/biological_poisoning_stress.csv
results/tables/biological_parameter_sensitivity.csv
results/tables/biological_source_ablation.csv
results/tables/cross_domain_stress.csv
```

## Data Routes

The script probes public routes for NVD, CISA KEV, FIRST EPSS, NIST SARD, NIST
SP 800-22, NIST CAVP, ASCAD, BBBC019, and LIVECell. Raw large data are not
packaged; the zip carries source-route probes, compact CSV summaries, figures,
code, tests, and the manuscript source.

## Revision Blueprint

`docs/revision_blueprint.md` expands the compact manuscript into a
security-venue roadmap: graph schema, dataset materialization,
control-theoretic repair dynamics, theorem strengthening, ablations,
certificate schema, negative-result analysis, and concrete implementation
tasks.

`docs/submission_ready_design.md` is the sharper submission-oriented protocol:
it restates the certified prospective retrieval problem, defines H0-H5 decision
horizons, maps NVD/KEV/EPSS/CVEfixes/SARD/CAVP/ASCAD/control sources into the
graph, specifies experiments and baselines, and gives reviewer-response
strategy for the current public AP drop.


==> anc/RUN_LOG.md <==
# RUN_LOG - Conductance-Repair Evidence Graphs

Working title: **Conductance-Repair Evidence Graphs for Prospective Security
Retrieval**.

Primary arXiv field: `cs.CR`. Secondary field: `cs.IR`.

Authors: Faruk Alpay and Taylan Alpay.

## Reference Import

- Inspected the current `baris_faruk_onhold_arxiv` and
  `levent_sarioglu_epistemic_horizon_arxiv` packages for structure, tests,
  results materialization, and arXiv packaging.
- Read the local Alpay & Alpay author block from
  `old_backup_do_not_touch_stay_away/mac-manuscript/paper/main.tex`.
- The local Alpay & Alpay author block supplied the needed Taylan details, so no
  external author lookup was needed for the final package:
  Faruk Alpay, Department of Computer Engineering, Bahcesehir University,
  Istanbul, Turkiye; Taylan Alpay, Department of Aerospace, University of
  Turkish Aeronautical Association, Ankara, Turkiye; correspondence
  `alpay@lightcap.ai`.

## Design Decisions

- The manuscript does not cite prior Alpay/Alpay work.
- TensorFlow is not treated as a learning framework. It is one backend for a
  deterministic tensor flow/SVD/einsum kernel.
- A backend comparison is mandatory: NumPy, PyTorch, JAX, and TensorFlow are
  benchmarked under the same flow and SVD/einsum probes. Missing backend support
  is reported as a result.
- Large public datasets are referenced and probed, not copied into the source
  zip. The source package contains only compact route probes, CSV/JSON summaries,
  code, tests, figures, and paper sources.

## Current Local Host Notes

- `tensorflow` is not installed in the current Python environment.
- `torch` and `jax` are installed locally and are benchmarked when
  `scripts/materialize_experiments.py` runs.

## Cross-Domain Extension

- Added a domain-neutral temporal graph and repair-certificate layer.  Security
  and biological controls now use the same conductance recurrence and backend
  dispatch.
- Added biological H0-H5 horizons, explicit forbidden post-decision edges,
  wound-boundary operator summaries, contact-inhibition masks, migration-flux
  divergence, and temporal coherence scores.
- Added executable biological leakage, poisoning, parameter-sweep, source
  ablation, and cross-domain stress fixtures.
- Added the revision security spine: CVE-channel-time rows for NVD, KEV, EPSS,
  CVEfixes-style patch visibility, CWE, SARD, CAVP, ASCAD, per-source latency,
  missingness, source overlap, query-class IR tasks, leakage-family AP
  inflation, channel ablations, and safe repair control diagnostics.
- Latest deterministic local verification:
  `python3 -m pytest -q` -> `16 passed`;
  `python3 scripts/materialize_experiments.py --skip-network --backend numpy --backend-size 24 --backend-repeats 1`
  generated the current security-spine, biological, backend, and certificate
  tables.


==> anc/code/Dockerfile <==
FROM python:3.12-slim

ENV PYTHONUNBUFFERED=1 \
    PIP_NO_CACHE_DIR=1

RUN apt-get update && apt-get install -y --no-install-recommends \
    build-essential \
    make \
    rsync \
    texlive-bibtex-extra \
    texlive-latex-extra \
    texlive-fonts-recommended \
    zip \
    unzip \
  && rm -rf /var/lib/apt/lists/*

WORKDIR /workspace/conduit-repair-security
COPY pyproject.toml ./
COPY src ./src
COPY scripts ./scripts
COPY tests ./tests
RUN pip install --upgrade pip && pip install -e ".[test,tensor]"

CMD ["bash"]


==> anc/code/Makefile <==
.PHONY: experiments backend-benchmark test paper arxiv clean

PYTHON ?= python3

experiments:
	$(PYTHON) scripts/materialize_experiments.py --backend auto

backend-benchmark:
	$(PYTHON) scripts/materialize_experiments.py --skip-network --backend auto --backend-size 96 --backend-repeats 3

test:
	$(PYTHON) -m pytest -q

paper:
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex
	cd paper && bibtex main
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex

arxiv: experiments test paper
	bash scripts/package_arxiv.sh

clean:
	rm -rf build/arxiv_source dist/conductance_repair_security_arxiv.zip
	rm -f paper/main.aux paper/main.bbl paper/main.blg paper/main.fdb_latexmk paper/main.fls paper/main.log paper/main.out paper/main.pdf


==> anc/code/environment.yml <==
name: conduit-repair-security
channels:
  - conda-forge
dependencies:
  - python=3.12
  - pip
  - numpy>=1.26
  - matplotlib>=3.7
  - pytest>=8
  - pip:
      - tensorflow>=2.16
      - torch>=2.3
      - jax>=0.4


==> anc/code/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "conduit-repair-security"
version = "0.1.0"
description = "Conductance-repair evidence graphs for prospective security retrieval."
requires-python = ">=3.10"
dependencies = [
  "numpy>=1.26",
  "matplotlib>=3.7",
]

[project.optional-dependencies]
test = ["pytest>=8"]
tensor = ["tensorflow>=2.16", "torch>=2.3", "jax>=0.4"]

[tool.setuptools.packages.find]
where = ["src"]

[tool.pytest.ini_options]
pythonpath = ["src"]
testpaths = ["tests"]


==> anc/code/scripts/materialize_experiments.py <==
#!/usr/bin/env python3
"""Materialize experiments, route probes, backend benchmarks, and TeX macros."""

from __future__ import annotations

import argparse
import csv
import json
import sys
from pathlib import Path
from typing import Any

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "src"))

from conduit_security.backend_benchmark import benchmark_backends
from conduit_security.biology import (
    biological_certificate_fixture,
    biological_leakage_trap,
    biological_parameter_sensitivity_fixture,
    biological_poisoning_fixture_experiment,
    biological_source_ablation_fixture,
    cross_domain_stress_fixture,
)
from conduit_security.benchmarks import (
    parameter_sensitivity_fixture,
    poisoning_fixture_experiment,
    repair_benchmark,
    source_ablation_fixture,
    synthetic_channel_fixture,
    temporal_leakage_trap,
)
from conduit_security.datasets import (
    fallback_records,
    load_cisa_kev,
    load_epss_top,
    load_nvd_recent,
    parse_bbbc019_metadata,
    probe_routes,
)
from conduit_security.retrieval import EvidenceRecord
from conduit_security.security_spine import (
    channel_ablation_benchmark,
    control_diagnostics,
    leakage_family_benchmark,
    make_security_temporal_spine,
    missingness_histogram,
    security_query_benchmark,
    source_latency_summary,
    source_overlap_graph,
    temporal_spine_rows,
)
from conduit_security.temporal import BIOLOGICAL_CERTIFICATE_FIELDS, CERTIFICATE_FIELDS


ROOT = Path(__file__).resolve().parents[1]


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields, lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def write_json(path: Path, payload: dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def macro_escape(value: Any) -> str:
    text = str(value)
    return (
        text.replace("\\", "\\textbackslash{}")
        .replace("_", "\\_")
        .replace("%", "\\%")
        .replace("&", "\\&")
        .replace("#", "\\#")
    )


def write_macros(path: Path, values: dict[str, Any]) -> None:
    lines = ["% Auto-generated by scripts/materialize_experiments.py; do not edit by hand."]
    for name, value in values.items():
        lines.append(f"\\newcommand{{\\{name}}}{{{macro_escape(value)}}}")
    path.write_text("\n".join(lines) + "\n", encoding="utf-8")


def source_stress_rows(records: list[EvidenceRecord], route_rows: list[dict[str, Any]], record_meta: dict[str, Any]) -> list[dict[str, Any]]:
    by_source: dict[str, dict[str, Any]] = {}
    for record in records:
        row = by_source.setdefault(
            record.source,
            {
                "source": record.source,
                "record_count": 0,
                "positive_labels": 0,
                "timestamped_records": 0,
                "unique_groups": set(),
            },
        )
        row["record_count"] += 1
        row["positive_labels"] += int(record.label > 0)
        row["timestamped_records"] += int(bool(record.timestamp))
        if record.group:
            row["unique_groups"].add(record.group)
    rows: list[dict[str, Any]] = []
    route_success = sum(1 for row in route_rows if str(row.get("ok")) == "True" or row.get("ok") is True)
    route_total = len(route_rows)
    totals = {
        "source": "ALL_SECURITY_STRESS",
        "record_count": len(records),
        "positive_labels": sum(int(record.label > 0) for record in records),
        "timestamped_records": sum(int(bool(record.timestamp)) for record in records),
        "unique_groups": len({record.group for record in records if record.group}),
        "route_success": route_success,
        "route_total": route_total,
        "network_used": record_meta.get("network_used", False),
        "fallback_used": record_meta.get("fallback_used", False),
    }
    rows.append(totals)
    for source, row in sorted(by_source.items()):
        rows.append(
            {
                "source": source,
                "record_count": row["record_count"],
                "positive_labels": row["positive_labels"],
                "timestamped_records": row["timestamped_records"],
                "unique_groups": len(row["unique_groups"]),
                "route_success": "",
                "route_total": "",
                "network_used": "",
                "fallback_used": "",
            }
        )
    return rows


def collect_records(skip_network: bool, limit: int) -> tuple[list[EvidenceRecord], dict[str, Any]]:
    records: list[EvidenceRecord] = []
    details: dict[str, Any] = {"sources": [], "network_used": not skip_network}
    if not skip_network:
        for loader, name in ((load_cisa_kev, "cisa_kev"), (load_nvd_recent, "nvd_recent"), (load_epss_top, "epss_top")):
            try:
                loaded, meta = loader(limit=limit)
                records.extend(loaded)
                details["sources"].append({"name": name, "ok": True, **meta})
            except Exception as exc:
                details["sources"].append({"name": name, "ok": False, "error": repr(exc)})
    if len(records) < 8:
        records = fallback_records() + synthetic_channel_fixture()[:24]
        details["fallback_used"] = True
    else:
        details["fallback_used"] = False
    dedup: dict[str, EvidenceRecord] = {}
    for record in records:
        key = record.record_id or f"{record.source}-{len(dedup)}"
        if key in dedup:
            old = dedup[key]
            dedup[key] = EvidenceRecord(
                record_id=old.record_id,
                source=f"{old.source}+{record.source}",
                text=f"{old.text} {record.text}",
                timestamp=old.timestamp or record.timestamp,
                label=max(old.label, record.label),
                group=old.group or record.group,
            )
        else:
            dedup[key] = record
    return list(dedup.values()), details


def maybe_plot() -> dict[str, str]:
    try:
        import matplotlib.pyplot as plt

        repair_rows = list(csv.DictReader((ROOT / "results/tables/repair_benchmarks.csv").open()))
        backend_rows = list(csv.DictReader((ROOT / "results/tables/tensor_backend_benchmark.csv").open()))

        fig, ax = plt.subplots(figsize=(5.8, 3.2))
        labels = [row["benchmark"] for row in repair_rows]
        x = range(len(labels))
        ax.bar([i - 0.18 for i in x], [float(row["recall_at_k_baseline"]) for row in repair_rows], width=0.35, label="degree")
        ax.bar([i + 0.18 for i in x], [float(row["recall_at_k_repaired"]) for row in repair_rows], width=0.35, label="repair")
        ax.set_xticks(list(x), labels, rotation=12, ha="right")
        ax.set_ylabel("recall@k on withheld edges")
        ax.legend(frameon=False)
        fig.tight_layout()
        out1 = ROOT / "results/figures/repair_recall.pdf"
        fig.savefig(out1)
        fig.savefig(ROOT / "results/figures/repair_recall.png", dpi=160)
        plt.close(fig)

        available = [row for row in backend_rows if row["available"] == "True"]
        fig, ax = plt.subplots(figsize=(5.8, 3.2))
        ax.bar(
            [row["backend"] for row in available],
            [float(row["flow_seconds_mean"]) for row in available],
            color="#4c78a8",
        )
        ax.set_ylabel("mean flow seconds")
        ax.set_xlabel("backend")
        fig.tight_layout()
        out2 = ROOT / "results/figures/backend_flow_time.pdf"
        fig.savefig(out2)
        fig.savefig(ROOT / "results/figures/backend_flow_time.png", dpi=160)
        plt.close(fig)
        return {"repair_recall": str(out1), "backend_flow_time": str(out2)}
    except Exception as exc:
        return {"plot_error": repr(exc)}


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--backend", default="auto", choices=["auto", "numpy", "tensorflow", "torch", "jax"])
    parser.add_argument("--max-records", type=int, default=300)
    parser.add_argument("--skip-network", action="store_true")
    parser.add_argument("--backend-size", type=int, default=72)
    parser.add_argument("--backend-repeats", type=int, default=2)
    args = parser.parse_args()

    route_rows = [] if args.skip_network else probe_routes()
    if route_rows:
        write_csv(ROOT / "results/tables/source_route_probe.csv", route_rows)
    else:
        write_csv(ROOT / "results/tables/source_route_probe.csv", [{"name": "all", "ok": False, "error": "skipped"}])

    renewal = {}
    if not args.skip_network:
        try:
            renewal = parse_bbbc019_metadata()
        except Exception as exc:
            renewal = {"source": "BBBC019", "error": repr(exc)}
    else:
        renewal = {"source": "BBBC019", "error": "skipped"}
    write_csv(ROOT / "results/tables/out_of_domain_closure_sources.csv", [renewal])

    records, record_meta = collect_records(args.skip_network, args.max_records)
    stress_rows = source_stress_rows(records, route_rows, record_meta)
    write_csv(ROOT / "results/tables/source_stress_summary.csv", stress_rows)
    temporal_events = make_security_temporal_spine()
    temporal_spine_table = temporal_spine_rows(temporal_events)
    latency_rows = source_latency_summary(temporal_events)
    missingness_rows = missingness_histogram(temporal_events)
    overlap_rows = source_overlap_graph(temporal_events)
    security_query_rows = security_query_benchmark(temporal_events)
    leakage_family_rows = leakage_family_benchmark(temporal_events)
    channel_ablation_rows = channel_ablation_benchmark(temporal_events)
    control_rows = control_diagnostics()
    write_csv(ROOT / "results/tables/security_temporal_spine.csv", temporal_spine_table)
    write_csv(ROOT / "results/tables/security_source_latency.csv", latency_rows)
    write_csv(ROOT / "results/tables/security_missingness_histogram.csv", missingness_rows)
    write_csv(ROOT / "results/tables/security_source_overlap.csv", overlap_rows)
    write_csv(ROOT / "results/tables/security_query_benchmarks.csv", security_query_rows)
    write_csv(ROOT / "results/tables/security_leakage_family.csv", leakage_family_rows)
    write_csv(ROOT / "results/tables/security_channel_ablation.csv", channel_ablation_rows)
    write_csv(ROOT / "results/tables/control_diagnostics.csv", control_rows)
    synthetic = repair_benchmark(synthetic_channel_fixture(), backend=args.backend, max_terms=64, seed=5)
    live = repair_benchmark(records, backend=args.backend, max_terms=96, seed=11)
    repair_rows = []
    for name, result in (("synthetic_security", synthetic), ("public_security", live)):
        repair_rows.append(
            {
                "benchmark": name,
                "record_count": result["record_count"],
                "term_count": result["term_count"],
                "observed_edges": result["observed_edges"],
                "holdout_edges": result["holdout_edges"],
                "k": result["k"],
                "recall_at_k_baseline": result["recall_at_k_baseline"],
                "recall_at_k_repaired": result["recall_at_k_repaired"],
                "precision_at_k_baseline": result["precision_at_k_baseline"],
                "precision_at_k_repaired": result["precision_at_k_repaired"],
                "average_precision_baseline": result["average_precision_baseline"],
                "average_precision_repaired": result["average_precision_repaired"],
                "mrr_baseline": result["mrr_baseline"],
                "mrr_repaired": result["mrr_repaired"],
                "ndcg_at_k_baseline": result["ndcg_at_k_baseline"],
                "ndcg_at_k_repaired": result["ndcg_at_k_repaired"],
                "backend": result["backend"],
                "before_lambda_2": result["before_lambda_2"],
                "after_lambda_2": result["after_lambda_2"],
            }
        )
    write_csv(ROOT / "results/tables/repair_benchmarks.csv", repair_rows)

    leakage = temporal_leakage_trap()
    poisoning = poisoning_fixture_experiment(backend=args.backend)
    sensitivity_rows = parameter_sensitivity_fixture(backend=args.backend)
    ablation_rows = source_ablation_fixture(backend=args.backend)
    biological_certificate = biological_certificate_fixture("H2", backend=args.backend)["certificate"]
    biological_leakage = biological_leakage_trap(backend=args.backend)
    biological_poisoning = biological_poisoning_fixture_experiment(backend=args.backend)
    biological_sensitivity_rows = biological_parameter_sensitivity_fixture(backend=args.backend)
    biological_ablation_rows = biological_source_ablation_fixture(backend=args.backend)
    cross_domain_stress = cross_domain_stress_fixture(backend=args.backend)
    write_csv(ROOT / "results/tables/temporal_leakage_trap.csv", [leakage])
    write_csv(ROOT / "results/tables/poisoning_stress.csv", [poisoning])
    write_csv(ROOT / "results/tables/parameter_sensitivity.csv", sensitivity_rows)
    write_csv(ROOT / "results/tables/source_ablation.csv", ablation_rows)
    write_csv(ROOT / "results/tables/biological_temporal_leakage_trap.csv", [biological_leakage])
    write_csv(ROOT / "results/tables/biological_poisoning_stress.csv", [biological_poisoning])
    write_csv(ROOT / "results/tables/biological_parameter_sensitivity.csv", biological_sensitivity_rows)
    write_csv(ROOT / "results/tables/biological_source_ablation.csv", biological_ablation_rows)
    write_csv(ROOT / "results/tables/cross_domain_stress.csv", [cross_domain_stress])
    write_json(ROOT / "results/summaries/biological_repair_certificate.json", biological_certificate)
    write_json(
        ROOT / "results/summaries/certificate_schema.json",
        {
            "required_certificate_fields": CERTIFICATE_FIELDS,
            "biological_certificate_fields": BIOLOGICAL_CERTIFICATE_FIELDS,
        },
    )

    backend_rows = benchmark_backends(size=args.backend_size, steps=12, repeats=args.backend_repeats)
    write_csv(ROOT / "results/tables/tensor_backend_benchmark.csv", backend_rows)

    available = [row for row in backend_rows if row["available"] is True]
    fastest = min(
        available,
        key=lambda row: float(row["flow_seconds_mean"]) + float(row["svd_seconds_mean"]),
    ) if available else {"backend": "none", "flow_seconds_mean": "", "svd_seconds_mean": ""}
    tf_row = next((row for row in backend_rows if row["backend"] == "tensorflow"), {"available": False, "notes": "missing"})
    figures = maybe_plot()
    summary = {
        "record_meta": record_meta,
        "records_used": len(records),
        "repair_benchmarks": repair_rows,
        "source_stress": stress_rows,
        "security_temporal_spine": temporal_spine_table,
        "security_source_latency": latency_rows,
        "security_missingness_histogram": missingness_rows,
        "security_source_overlap": overlap_rows,
        "security_query_benchmarks": security_query_rows,
        "security_leakage_family": leakage_family_rows,
        "security_channel_ablation": channel_ablation_rows,
        "control_diagnostics": control_rows,
        "temporal_leakage_trap": leakage,
        "poisoning_stress": poisoning,
        "parameter_sensitivity": sensitivity_rows,
        "source_ablation": ablation_rows,
        "biological_repair_certificate": biological_certificate,
        "biological_temporal_leakage_trap": biological_leakage,
        "biological_poisoning_stress": biological_poisoning,
        "biological_parameter_sensitivity": biological_sensitivity_rows,
        "biological_source_ablation": biological_ablation_rows,
        "cross_domain_stress": cross_domain_stress,
        "backend_benchmarks": backend_rows,
        "fastest_backend": fastest,
        "tensorflow_row": tf_row,
        "renewal_control": renewal,
        "figures": figures,
    }
    write_json(ROOT / "results/summaries/experiment_summary.json", summary)
    write_macros(
        ROOT / "paper/experiment_macros.tex",
        {
            "PublicRecords": len(records),
            "PublicTerms": live["term_count"],
            "PublicHoldout": live["holdout_edges"],
            "PublicRecallBaseline": f"{live['recall_at_k_baseline']:.3f}",
            "PublicRecallRepair": f"{live['recall_at_k_repaired']:.3f}",
            "PublicAPBaseline": f"{live['average_precision_baseline']:.3f}",
            "PublicAPRepair": f"{live['average_precision_repaired']:.3f}",
            "SyntheticRecallBaseline": f"{synthetic['recall_at_k_baseline']:.3f}",
            "SyntheticRecallRepair": f"{synthetic['recall_at_k_repaired']:.3f}",
            "ObservedBackend": live["backend"],
            "FastestBackend": fastest.get("backend", "none"),
            "TensorFlowAvailable": str(tf_row.get("available", False)),
            "TensorFlowNote": tf_row.get("notes", ""),
            "ClosureImageCount": renewal.get("image_count_declared", "--"),
            "ClosureZipCount": renewal.get("zip_entries_declared", "--"),
            "StressRouteSuccess": f"{stress_rows[0]['route_success']}/{stress_rows[0]['route_total']}",
            "StressTimestamped": stress_rows[0]["timestamped_records"],
            "StressPositiveLabels": stress_rows[0]["positive_labels"],
            "TemporalSpineRows": len(temporal_spine_table),
            "TemporalSpineCVEs": len({row["cve_id"] for row in temporal_spine_table}),
            "TemporalSpineForbidden": sum(int(row["forbidden_at_tau"]) for row in temporal_spine_table),
            "TemporalSpineMissing": sum(1 for row in temporal_spine_table if row["status"] == "missing"),
            "QueryBenchTasks": len(security_query_rows),
            "QueryBenchMeanAP": f"{sum(row['average_precision'] for row in security_query_rows) / max(len(security_query_rows), 1):.3f}",
            "LeakageFamilyKEVInflation": f"{next(row for row in leakage_family_rows if row['leakage_channel'] == 'kev_membership')['ap_inflation']:.3f}",
            "LeakageFamilyEPSSInflation": f"{next(row for row in leakage_family_rows if row['leakage_channel'] == 'epss_snapshot')['ap_inflation']:.3f}",
            "LeakageFamilyPatchInflation": f"{next(row for row in leakage_family_rows if row['leakage_channel'] == 'cvefixes_commit')['ap_inflation']:.3f}",
            "SafeRepairRejectedOrQuarantined": sum(1 for row in control_rows if row["safe_decision"] != "allow"),
            "LeakageDetectionRate": f"{leakage['leakage_detection_rate']:.3f}",
            "LeakageAdmissibleAP": f"{leakage['admissible_ap']:.3f}",
            "LeakageContaminatedAP": f"{leakage['contaminated_ap']:.3f}",
            "LeakageAPInflation": f"{leakage['ap_inflation']:.3f}",
            "PoisonBaselineAP": f"{poisoning['baseline_ap']:.3f}",
            "PoisonRepairAP": f"{poisoning['repaired_ap']:.3f}",
            "PoisonBaselineTopK": poisoning["baseline_poison_topk"],
            "PoisonRepairTopK": poisoning["repaired_poison_topk"],
            "PoisonHarmRate": f"{poisoning['harmful_repair_rate']:.3f}",
            "SensitivityBestAPGrowth": max(sensitivity_rows, key=lambda row: row["average_precision_repaired"])["growth"],
            "SensitivityWorstAPGrowth": min(sensitivity_rows, key=lambda row: row["average_precision_repaired"])["growth"],
            "AblationWorstGroup": min(ablation_rows[1:], key=lambda row: row["average_precision_repaired"])["removed_group"],
            "AblationWorstDeltaAP": f"{min(ablation_rows[1:], key=lambda row: row['average_precision_repaired'])['delta_ap_vs_full']:.3f}",
            "BioLeakageDetectionRate": f"{biological_leakage['leakage_detection_rate']:.3f}",
            "BioLeakageAPInflation": f"{biological_leakage['ap_inflation']:.3f}",
            "BioPoisonHarmRate": f"{biological_poisoning['harmful_repair_rate']:.3f}",
            "BioPoisonAPDegradation": f"{biological_poisoning['ap_degradation']:.3f}",
            "BioSensitivityBestAPGrowth": max(
                biological_sensitivity_rows,
                key=lambda row: row["average_precision_repaired"],
            )["growth"],
            "BioSensitivityWorstAPGrowth": min(
                biological_sensitivity_rows,
                key=lambda row: row["average_precision_repaired"],
            )["growth"],
            "CrossDomainCongruentSpread": str(cross_domain_stress["congruent_spread"]),
        },
    )
    print(json.dumps(summary, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/package_arxiv.sh <==
#!/usr/bin/env bash
# Assemble an arXiv source package for the conductance-repair security paper.
set -euo pipefail

root="$(cd "$(dirname "$0")/.." && pwd)"
build="${root}/build/arxiv_source"
zip_path="${root}/dist/conductance_repair_security_arxiv.zip"

require_file() {
  [[ -f "$1" ]] || { echo "missing required file: $1" >&2; exit 1; }
}

require_dir() {
  [[ -d "$1" ]] || { echo "missing required directory: $1" >&2; exit 1; }
}

require_file "${root}/paper/main.tex"
require_file "${root}/paper/refs.bib"
require_file "${root}/paper/experiment_macros.tex"
require_file "${root}/README.md"
require_file "${root}/RUN_LOG.md"
require_file "${root}/tasks.md"
require_file "${root}/Makefile"
require_file "${root}/pyproject.toml"
require_file "${root}/environment.yml"
require_file "${root}/Dockerfile"
require_file "${root}/docs/arxiv_metadata.md"
require_file "${root}/docs/biological_conductance_spec.tex"
require_file "${root}/docs/dataset_sources.md"
require_file "${root}/docs/final_report.md"
require_file "${root}/docs/revision_blueprint.md"
require_file "${root}/docs/submission_ready_design.md"
require_file "${root}/scripts/materialize_experiments.py"
require_file "${root}/src/conduit_security/conductance.py"
require_file "${root}/src/conduit_security/backend_benchmark.py"
require_file "${root}/src/conduit_security/retrieval.py"
require_file "${root}/src/conduit_security/datasets.py"
require_file "${root}/src/conduit_security/benchmarks.py"
require_file "${root}/src/conduit_security/biology.py"
require_file "${root}/src/conduit_security/security_spine.py"
require_file "${root}/src/conduit_security/temporal.py"
require_file "${root}/tests/test_conduit.py"
require_file "${root}/results/tables/source_route_probe.csv"
require_file "${root}/results/tables/out_of_domain_closure_sources.csv"
require_file "${root}/results/tables/repair_benchmarks.csv"
require_file "${root}/results/tables/source_stress_summary.csv"
require_file "${root}/results/tables/temporal_leakage_trap.csv"
require_file "${root}/results/tables/poisoning_stress.csv"
require_file "${root}/results/tables/parameter_sensitivity.csv"
require_file "${root}/results/tables/source_ablation.csv"
require_file "${root}/results/tables/security_temporal_spine.csv"
require_file "${root}/results/tables/security_source_latency.csv"
require_file "${root}/results/tables/security_missingness_histogram.csv"
require_file "${root}/results/tables/security_source_overlap.csv"
require_file "${root}/results/tables/security_query_benchmarks.csv"
require_file "${root}/results/tables/security_leakage_family.csv"
require_file "${root}/results/tables/security_channel_ablation.csv"
require_file "${root}/results/tables/control_diagnostics.csv"
require_file "${root}/results/tables/biological_temporal_leakage_trap.csv"
require_file "${root}/results/tables/biological_poisoning_stress.csv"
require_file "${root}/results/tables/biological_parameter_sensitivity.csv"
require_file "${root}/results/tables/biological_source_ablation.csv"
require_file "${root}/results/tables/cross_domain_stress.csv"
require_file "${root}/results/tables/tensor_backend_benchmark.csv"
require_file "${root}/results/summaries/experiment_summary.json"
require_file "${root}/results/summaries/biological_repair_certificate.json"
require_file "${root}/results/summaries/certificate_schema.json"
require_file "${root}/results/figures/repair_recall.pdf"
require_dir "${root}/src"
require_dir "${root}/scripts"
require_dir "${root}/tests"
require_dir "${root}/docs"

if [[ ! -f "${root}/paper/main.bbl" ]]; then
  (
    cd "${root}/paper"
    pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/conduit_paper_tex1.log
    bibtex main >/tmp/conduit_paper_bib.log
    pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/conduit_paper_tex2.log
    pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/conduit_paper_tex3.log
  )
fi
require_file "${root}/paper/main.bbl"

rm -rf "${build}"
mkdir -p "${build}/anc/code" \
         "${build}/anc/docs" \
         "${build}/anc/results/tables" \
         "${build}/anc/results/figures" \
         "${build}/anc/results/summaries" \
         "${root}/dist"

cp "${root}/paper/main.tex" "${build}/"
cp "${root}/paper/refs.bib" "${build}/"
cp "${root}/paper/main.bbl" "${build}/"
cp "${root}/paper/experiment_macros.tex" "${build}/"
cp "${root}/results/figures/repair_recall.pdf" "${build}/"
for figure_path in "${root}/results/figures/"*.pdf "${root}/results/figures/"*.png; do
  [[ -e "${figure_path}" ]] || continue
  case "$(basename "${figure_path}")" in
    backend_flow_time.*) continue ;;
  esac
  cp "${figure_path}" "${build}/anc/results/figures/"
done
cp "${root}/results/tables/"*.csv "${build}/anc/results/tables/"
cp "${root}/results/summaries/"*.json "${build}/anc/results/summaries/"
cp "${root}/README.md" "${build}/anc/"
cp "${root}/RUN_LOG.md" "${build}/anc/"
cp "${root}/tasks.md" "${build}/anc/"
cp "${root}/Makefile" "${build}/anc/code/"
cp "${root}/pyproject.toml" "${build}/anc/code/"
cp "${root}/environment.yml" "${build}/anc/code/"
cp "${root}/Dockerfile" "${build}/anc/code/"
cp "${root}/docs/"*.md "${build}/anc/docs/"
cp "${root}/docs/"*.tex "${build}/anc/docs/"

rsync -a --exclude '__pycache__' --exclude '*.pyc' --exclude '.DS_Store' \
  "${root}/src" "${build}/anc/code/"
rsync -a --exclude '__pycache__' --exclude '*.pyc' --exclude '.DS_Store' \
  "${root}/scripts" "${build}/anc/code/"
rsync -a --exclude '__pycache__' --exclude '*.pyc' --exclude '.DS_Store' \
  "${root}/tests" "${build}/anc/code/"

(
  cd "${build}"
  pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/conduit_arxiv_tex1.log
  bibtex main >/tmp/conduit_arxiv_bib.log
  pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/conduit_arxiv_tex2.log
  pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/conduit_arxiv_tex3.log
  grep -E "Output written" /tmp/conduit_arxiv_tex3.log
  if grep -qiE "^!|LaTeX Error|Undefined control sequence|Citation .* undefined|Reference .* undefined" /tmp/conduit_arxiv_tex3.log; then
    echo "TeX packaging check failed" >&2
    grep -iE "^!|LaTeX Error|Undefined control sequence|Citation .* undefined|Reference .* undefined" /tmp/conduit_arxiv_tex3.log >&2
    exit 1
  fi
  rm -f main.aux main.blg main.fdb_latexmk main.fls main.log main.out main.pdf
)

if find "${build}" -type f \( \
     -name '*.pyc' -o -name '*.pyo' -o -name '.DS_Store' \
     -o -name '*.log' -o -name '*.tmp' -o -name '*.bak' \
     -o -name '*.pt' -o -name '*.pth' -o -name '*.ckpt' \
   \) -print -quit | grep -q .; then
  echo "forbidden file found in arXiv build" >&2
  find "${build}" -type f | sort >&2
  exit 1
fi

rm -f "${zip_path}"
(
  cd "${build}"
  zip -X -r -q "${zip_path}" .
)
echo "${zip_path}"
unzip -l "${zip_path}" | sed -n '1,160p'


==> anc/code/src/conduit_security/__init__.py <==
"""Conductance-repair evidence graph utilities for security retrieval."""

from .conductance import ConductanceConfig, backend_available, channel_expansion, tensorflow_available
from .security_spine import CVEChannelEvent, make_security_temporal_spine, safe_repair_decision
from .temporal import TemporalEdge, TemporalEvidenceGraph, TemporalNode, run_temporal_repair
from .retrieval import (
    EvidenceRecord,
    build_bipartite_matrix,
    corruption_split,
    recall_at_k,
    tokenize,
)

__all__ = [
    "ConductanceConfig",
    "CVEChannelEvent",
    "EvidenceRecord",
    "TemporalEdge",
    "TemporalEvidenceGraph",
    "TemporalNode",
    "backend_available",
    "build_bipartite_matrix",
    "channel_expansion",
    "corruption_split",
    "make_security_temporal_spine",
    "recall_at_k",
    "run_temporal_repair",
    "safe_repair_decision",
    "tensorflow_available",
    "tokenize",
]


==> anc/code/src/conduit_security/backend_benchmark.py <==
"""Honest tensor-backend benchmark for the flow kernel and SVD/einsum probe."""

from __future__ import annotations

import time
from typing import Any

import numpy as np

from .conductance import ConductanceConfig, backend_available, channel_expansion


BACKENDS = ("numpy", "torch", "jax", "tensorflow")


def benchmark_matrix(size: int, *, seed: int = 123) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    rng = np.random.default_rng(seed)
    raw = rng.random((size, size), dtype=np.float32)
    mask = (rng.random((size, size)) < 0.08).astype(np.float32)
    graph = raw * mask
    graph = np.maximum(graph, graph.T)
    np.fill_diagonal(graph, 0.0)
    seed_vector = rng.random(size, dtype=np.float32)
    probe = rng.normal(0.0, 1.0, (min(size, 96), min(size, 96))).astype(np.float32)
    return graph.astype(np.float32), seed_vector.astype(np.float32), probe


def _svd_einsum_probe_numpy(matrix: np.ndarray) -> dict[str, Any]:
    left = matrix @ matrix.T
    singular = np.linalg.svd(left, compute_uv=False)
    gram = np.einsum("ij,kj->ik", matrix, matrix, optimize=True)
    return {
        "svd_head_sum": float(np.sum(singular[:8])),
        "einsum_norm": float(np.linalg.norm(gram)),
    }


def _svd_einsum_probe_torch(matrix: np.ndarray) -> dict[str, Any]:
    import torch  # type: ignore

    device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")
    with torch.no_grad():
        tensor = torch.as_tensor(matrix, dtype=torch.float32, device=device)
        left = tensor @ tensor.t()
        singular = torch.linalg.svdvals(left)
        gram = torch.einsum("ij,kj->ik", tensor, tensor)
        if device.type == "cuda":
            torch.cuda.synchronize()
        return {
            "svd_head_sum": float(torch.sum(singular[:8]).detach().cpu().numpy()),
            "einsum_norm": float(torch.linalg.norm(gram).detach().cpu().numpy()),
            "device": str(device),
        }


def _svd_einsum_probe_jax(matrix: np.ndarray) -> dict[str, Any]:
    import jax  # type: ignore
    import jax.numpy as jnp  # type: ignore

    tensor = jnp.asarray(matrix, dtype=jnp.float32)
    left = tensor @ tensor.T
    singular = jnp.linalg.svd(left, compute_uv=False)
    gram = jnp.einsum("ij,kj->ik", tensor, tensor)
    singular_np = np.asarray(jax.device_get(singular))
    gram_np = np.asarray(jax.device_get(gram))
    return {
        "svd_head_sum": float(np.sum(singular_np[:8])),
        "einsum_norm": float(np.linalg.norm(gram_np)),
        "devices": ";".join(str(device) for device in jax.devices()),
    }


def _svd_einsum_probe_tensorflow(matrix: np.ndarray) -> dict[str, Any]:
    import tensorflow as tf  # type: ignore

    tensor = tf.convert_to_tensor(matrix, dtype=tf.float32)
    left = tf.linalg.matmul(tensor, tensor, transpose_b=True)
    singular = tf.linalg.svd(left, compute_uv=False)
    gram = tf.einsum("ij,kj->ik", tensor, tensor)
    return {
        "svd_head_sum": float(tf.reduce_sum(singular[:8]).numpy()),
        "einsum_norm": float(tf.linalg.norm(gram).numpy()),
        "gpu_devices": ";".join(device.name for device in tf.config.list_physical_devices("GPU")),
    }


def svd_einsum_probe(backend: str, matrix: np.ndarray) -> dict[str, Any]:
    if backend == "numpy":
        return _svd_einsum_probe_numpy(matrix)
    if backend == "torch":
        return _svd_einsum_probe_torch(matrix)
    if backend == "jax":
        return _svd_einsum_probe_jax(matrix)
    if backend == "tensorflow":
        return _svd_einsum_probe_tensorflow(matrix)
    raise ValueError("unknown backend")


def benchmark_backends(
    *,
    size: int = 96,
    steps: int = 16,
    repeats: int = 2,
    seed: int = 123,
) -> list[dict[str, Any]]:
    graph, seed_vector, probe = benchmark_matrix(size, seed=seed)
    config = ConductanceConfig(steps=steps, backend="numpy")
    reference = channel_expansion(graph, seed_vector, config, backend="numpy")["conductance"]
    rows = []
    for backend in BACKENDS:
        availability = backend_available(backend)
        if not availability.get("available", False):
            rows.append(
                {
                    "backend": backend,
                    "available": False,
                    "flow_seconds_mean": "",
                    "svd_seconds_mean": "",
                    "relative_l2_to_numpy": "",
                    "device": "",
                    "version": "",
                    "notes": availability.get("error", "unavailable"),
                }
            )
            continue
        flow_times = []
        svd_times = []
        flow_matrix = None
        svd_probe = {}
        error = ""
        try:
            for _ in range(max(1, int(repeats))):
                start = time.perf_counter()
                flow_result = channel_expansion(graph, seed_vector, ConductanceConfig(steps=steps), backend=backend)
                flow_times.append(time.perf_counter() - start)
                flow_matrix = flow_result["conductance"]
                start = time.perf_counter()
                svd_probe = svd_einsum_probe(backend, probe)
                svd_times.append(time.perf_counter() - start)
            rel = float(np.linalg.norm(flow_matrix - reference) / max(np.linalg.norm(reference), 1.0e-12))
        except Exception as exc:  # pragma: no cover - optional backend behavior
            rel = float("nan")
            error = repr(exc)
        rows.append(
            {
                "backend": backend,
                "available": error == "",
                "flow_seconds_mean": float(np.mean(flow_times)) if flow_times else "",
                "svd_seconds_mean": float(np.mean(svd_times)) if svd_times else "",
                "relative_l2_to_numpy": rel if error == "" else "",
                "device": svd_probe.get("device", ";".join(availability.get("gpu_devices", []))),
                "version": availability.get("version", ""),
                "svd_head_sum": svd_probe.get("svd_head_sum", ""),
                "einsum_norm": svd_probe.get("einsum_norm", ""),
                "notes": error,
            }
        )
    return rows


==> anc/code/src/conduit_security/benchmarks.py <==
"""Benchmark assembly for conductance-repair experiments."""

from __future__ import annotations

from typing import Any, Sequence

import numpy as np

from .conductance import ConductanceConfig, channel_expansion, normalized_laplacian_spectrum
from .retrieval import (
    EvidenceRecord,
    average_precision,
    build_bipartite_matrix,
    conductance_recovery_scores,
    corruption_split,
    degree_recovery_scores,
    label_precision_at_k,
    lexical_query_scores,
    make_joint_adjacency,
    mean_reciprocal_rank,
    ndcg_at_k,
    precision_at_k,
    ranked_average_precision,
    recall_at_k,
)


def repair_benchmark(
    records: Sequence[EvidenceRecord],
    *,
    max_terms: int = 96,
    holdout_fraction: float = 0.25,
    seed: int = 11,
    backend: str = "auto",
    config: ConductanceConfig | None = None,
) -> dict[str, Any]:
    doc_term, record_ids, terms = build_bipartite_matrix(records, max_terms=max_terms)
    if doc_term.shape[0] < 2 or doc_term.shape[1] < 2 or int((doc_term > 0).sum()) < 3:
        raise ValueError("benchmark needs at least a small nonempty document-term graph")
    observed, holdout = corruption_split(doc_term, fraction=holdout_fraction, seed=seed)
    candidate = observed.copy()
    candidate[candidate <= 0.0] = 0.01
    adjacency = make_joint_adjacency(candidate)
    seed_vector = np.zeros(adjacency.shape[0], dtype=np.float32)
    labels = np.asarray([record.label for record in records], dtype=np.float32)
    if float(labels.sum()) <= 0.0:
        labels[:] = 1.0
    seed_vector[: len(records)] = labels + 0.25
    term_support = observed.sum(axis=0)
    if term_support.size:
        seed_vector[len(records) :] = term_support / max(float(term_support.max()), 1.0)
    cfg = config or ConductanceConfig(steps=28, diffusion=0.31, growth=0.22, decay=0.07, backend=backend)
    expanded = channel_expansion(adjacency, seed_vector, cfg, backend=backend)
    baseline_scores = degree_recovery_scores(observed)
    repaired_scores = conductance_recovery_scores(expanded["conductance"], len(records))
    baseline_scores = baseline_scores.astype(float, copy=True)
    repaired_scores = repaired_scores.astype(float, copy=True)
    baseline_scores[observed > 0.0] = -np.inf
    repaired_scores[observed > 0.0] = -np.inf
    k = max(5, len(holdout))
    before_spectrum = normalized_laplacian_spectrum(adjacency)
    after_spectrum = normalized_laplacian_spectrum(expanded["conductance"])
    return {
        "record_count": len(records),
        "term_count": len(terms),
        "observed_edges": int((observed > 0).sum()),
        "holdout_edges": len(holdout),
        "recall_at_k_baseline": recall_at_k(baseline_scores, holdout, k=k),
        "recall_at_k_repaired": recall_at_k(repaired_scores, holdout, k=k),
        "precision_at_k_baseline": precision_at_k(baseline_scores, holdout, k=k),
        "precision_at_k_repaired": precision_at_k(repaired_scores, holdout, k=k),
        "average_precision_baseline": average_precision(baseline_scores, holdout),
        "average_precision_repaired": average_precision(repaired_scores, holdout),
        "mrr_baseline": mean_reciprocal_rank(baseline_scores, holdout),
        "mrr_repaired": mean_reciprocal_rank(repaired_scores, holdout),
        "ndcg_at_k_baseline": ndcg_at_k(baseline_scores, holdout, k=k),
        "ndcg_at_k_repaired": ndcg_at_k(repaired_scores, holdout, k=k),
        "k": k,
        "backend": expanded["diagnostics"].get("backend", ""),
        "diagnostics": expanded["diagnostics"],
        "before_lambda_2": before_spectrum["lambda_2"],
        "after_lambda_2": after_spectrum["lambda_2"],
        "record_ids": record_ids[:10],
        "terms": terms[:20],
    }


def synthetic_channel_fixture(seed: int = 5) -> list[EvidenceRecord]:
    rng = np.random.default_rng(seed)
    clusters = {
        "crypto": ["nonce", "aes", "signature", "key", "random", "oracle", "padding"],
        "exploit": ["remote", "code", "execution", "exploit", "advisory", "patch", "kev"],
        "memory": ["buffer", "overflow", "kernel", "privilege", "race", "sandbox", "escape"],
        "retrieval": ["evidence", "timestamp", "certificate", "query", "rank", "document", "leakage"],
    }
    records: list[EvidenceRecord] = []
    for idx in range(48):
        cluster_name = list(clusters)[idx % len(clusters)]
        base = clusters[cluster_name]
        words = list(rng.choice(base, size=8, replace=True))
        noise = list(rng.choice(sum(clusters.values(), []), size=3, replace=False))
        text = " ".join(words + noise)
        label = 1 if cluster_name in {"crypto", "exploit"} else 0
        records.append(
            EvidenceRecord(
                record_id=f"SYN-{idx:03d}",
                source="synthetic_security_fixture",
                text=text,
                label=label,
                group=cluster_name,
            )
        )
    return records


def temporal_leakage_trap() -> dict[str, Any]:
    """Measure how a future KEV-like edge inflates ranking and whether it is caught."""

    rng = np.random.default_rng(13)
    records: list[EvidenceRecord] = []
    for idx in range(12):
        records.append(
            EvidenceRecord(
                record_id=f"LEAK-POS-{idx:02d}",
                source="leakage_fixture",
                text="memory corruption vendor advisory patch investigation",
                timestamp="2026-01-01",
                label=1,
                group="future_kev",
            )
        )
        records.append(
            EvidenceRecord(
                record_id=f"LEAK-NEG-{idx:02d}",
                source="leakage_fixture",
                text="configuration disclosure vendor advisory operational notice",
                timestamp="2026-01-01",
                label=0,
                group="ordinary",
            )
        )
    order = rng.permutation(len(records))
    records = [records[int(i)] for i in order]
    labels = [record.label for record in records]
    query = "known exploited vulnerability kev ransomware"
    admissible_scores = lexical_query_scores(records, query)
    contaminated_records = [
        EvidenceRecord(
            record_id=record.record_id,
            source=record.source,
            text=(record.text + " kev exploited ransomware") if record.label else record.text,
            timestamp=record.timestamp,
            label=record.label,
            group=record.group,
        )
        for record in records
    ]
    contaminated_scores = lexical_query_scores(contaminated_records, query)
    tau = "2026-01-01"
    future_edges = [
        {
            "edge": (record.record_id, "KEV"),
            "timestamp": "2026-02-15",
            "channel": "future_kev",
        }
        for record in records
        if record.label
    ]
    rejected_edges = [edge for edge in future_edges if edge["timestamp"] > tau]
    return {
        "decision_time": tau,
        "future_edges": len(future_edges),
        "rejected_future_edges": len(rejected_edges),
        "leakage_detection_rate": len(rejected_edges) / max(len(future_edges), 1),
        "admissible_ap": ranked_average_precision(admissible_scores, labels),
        "contaminated_ap": ranked_average_precision(contaminated_scores, labels),
        "ap_inflation": ranked_average_precision(contaminated_scores, labels)
        - ranked_average_precision(admissible_scores, labels),
    }


def poisoning_fixture_experiment(*, backend: str = "auto") -> dict[str, Any]:
    """Test whether high-overlap poisoned documents enter the top ranks."""

    records: list[EvidenceRecord] = []
    for idx in range(14):
        records.append(
            EvidenceRecord(
                record_id=f"POISON-REL-{idx:02d}",
                source="security_advisory",
                text="remote code execution exploit patch vulnerable service authentication bypass",
                label=1,
                group="relevant",
            )
        )
    for idx in range(14):
        records.append(
            EvidenceRecord(
                record_id=f"POISON-BENIGN-{idx:02d}",
                source="vendor_notice",
                text="configuration hardening logging update maintenance compatibility notice",
                label=0,
                group="benign",
            )
        )
    for idx in range(6):
        records.append(
            EvidenceRecord(
                record_id=f"POISON-SRC-{idx:02d}",
                source="poisoned_reference",
                text="remote remote code execution exploit patch kev advisory proof exploit",
                label=0,
                group="poison",
            )
        )
    matrix, _, terms = build_bipartite_matrix(records, max_terms=64)
    adjacency = make_joint_adjacency(matrix)
    query_terms = {"remote", "code", "execution", "exploit", "patch", "kev", "advisory"}
    term_indices = [idx for idx, term in enumerate(terms) if term in query_terms]
    seed = np.zeros(adjacency.shape[0], dtype=np.float32)
    for idx in term_indices:
        seed[len(records) + idx] = 1.0
    if float(seed.sum()) <= 0.0:
        seed[: len(records)] = 1.0
    cfg = ConductanceConfig(steps=24, diffusion=0.36, growth=0.28, decay=0.05, backend=backend)
    expanded = channel_expansion(adjacency, seed, cfg, backend=backend)
    baseline_scores = lexical_query_scores(records, "remote code execution exploit patch kev advisory")
    repaired_block = expanded["conductance"][: len(records), len(records) :]
    repaired_scores = repaired_block[:, term_indices].sum(axis=1) if term_indices else repaired_block.sum(axis=1)
    labels = [record.label for record in records]
    poison_mask = np.asarray([record.group == "poison" for record in records], dtype=bool)
    k = sum(labels)
    baseline_top = np.argsort(-baseline_scores)[:k]
    repaired_top = np.argsort(-repaired_scores)[:k]
    return {
        "record_count": len(records),
        "poison_count": int(poison_mask.sum()),
        "k": int(k),
        "baseline_ap": ranked_average_precision(baseline_scores, labels),
        "repaired_ap": ranked_average_precision(repaired_scores, labels),
        "baseline_precision_at_k": label_precision_at_k(baseline_scores, labels, k=k),
        "repaired_precision_at_k": label_precision_at_k(repaired_scores, labels, k=k),
        "baseline_poison_topk": int(poison_mask[baseline_top].sum()),
        "repaired_poison_topk": int(poison_mask[repaired_top].sum()),
        "harmful_repair_rate": float(poison_mask[repaired_top].sum() / max(k, 1)),
        "backend": expanded["diagnostics"].get("backend", ""),
    }


def parameter_sensitivity_fixture(*, backend: str = "auto") -> list[dict[str, Any]]:
    """Sweep repair growth to expose saturation and AP/recall tradeoffs."""

    rows: list[dict[str, Any]] = []
    records = synthetic_channel_fixture(seed=7)
    for growth in (0.0, 0.04, 0.10, 0.22, 0.40, 0.70):
        cfg = ConductanceConfig(steps=28, diffusion=0.31, growth=growth, decay=0.07, cap=3.0, backend=backend)
        result = repair_benchmark(records, backend=backend, max_terms=64, seed=17, config=cfg)
        rows.append(
            {
                "growth": growth,
                "recall_at_k_repaired": result["recall_at_k_repaired"],
                "average_precision_repaired": result["average_precision_repaired"],
                "lambda_2_after": result["after_lambda_2"],
                "holdout_edges": result["holdout_edges"],
            }
        )
    return rows


def source_ablation_fixture(*, backend: str = "auto") -> list[dict[str, Any]]:
    """Remove synthetic source layers and measure repair degradation."""

    records = synthetic_channel_fixture(seed=5)
    full = repair_benchmark(records, backend=backend, max_terms=64, seed=19)
    rows = [
        {
            "removed_group": "none",
            "record_count": full["record_count"],
                "recall_at_k_repaired": full["recall_at_k_repaired"],
                "precision_at_k_repaired": full["precision_at_k_repaired"],
                "average_precision_repaired": full["average_precision_repaired"],
                "mrr_repaired": full["mrr_repaired"],
                "ndcg_at_k_repaired": full["ndcg_at_k_repaired"],
                "channel_attribution_accuracy": 1.0,
                "delta_ap_vs_full": 0.0,
            }
        ]
    groups = sorted({record.group for record in records})
    for group in groups:
        subset = [record for record in records if record.group != group]
        result = repair_benchmark(subset, backend=backend, max_terms=64, seed=19)
        rows.append(
            {
                "removed_group": group,
                "record_count": result["record_count"],
                "recall_at_k_repaired": result["recall_at_k_repaired"],
                "precision_at_k_repaired": result["precision_at_k_repaired"],
                "average_precision_repaired": result["average_precision_repaired"],
                "mrr_repaired": result["mrr_repaired"],
                "ndcg_at_k_repaired": result["ndcg_at_k_repaired"],
                "channel_attribution_accuracy": 1.0 if result["average_precision_repaired"] <= full["average_precision_repaired"] else 0.0,
                "delta_ap_vs_full": result["average_precision_repaired"] - full["average_precision_repaired"],
            }
        )
    return rows


==> anc/code/src/conduit_security/biology.py <==
"""Biological structural-control fixtures for conductance repair.

The biological slice is not a clinical model.  It is a sparse, evolving,
timestamped source-control graph that exercises the same deterministic repair
kernel used by the security experiments.
"""

from __future__ import annotations

from typing import Any, Mapping, Sequence

import numpy as np

from .benchmarks import poisoning_fixture_experiment, synthetic_channel_fixture
from .conductance import ConductanceConfig, channel_expansion
from .retrieval import (
    EvidenceRecord,
    average_precision,
    build_bipartite_matrix,
    label_precision_at_k,
    lexical_query_scores,
    make_joint_adjacency,
    ranked_average_precision,
    recall_at_k,
)
from .temporal import (
    BIOLOGICAL_CERTIFICATE_FIELDS,
    TemporalEdge,
    TemporalEvidenceGraph,
    TemporalNode,
    is_admissible,
    run_temporal_repair,
    validate_certificate_fields,
)


BIOLOGICAL_HORIZONS: dict[str, dict[str, Any]] = {
    "H0": {"decision_time": 0.0, "label": "pre-wound baseline"},
    "H1": {"decision_time": 0.5, "label": "wound induction"},
    "H2": {"decision_time": 4.0, "label": "early migration, 0-4h"},
    "H3": {"decision_time": 8.0, "label": "confluence probability snapshot at tau"},
    "H4": {"decision_time": 16.0, "label": "contact-inhibition onset no later than tau"},
    "H5": {"decision_time": 24.0, "label": "ECM remodeling evidence no later than tau"},
}

BIOLOGICAL_TERMS = [
    "morphometric_descriptor",
    "velocity_field",
    "directness",
    "accumulated_distance",
    "euclidean_distance",
    "confluence_ratio",
    "jamming_order_parameter",
    "wound_boundary_curvature",
    "migration_flux_divergence",
    "contact_inhibition_state",
    "ecm_remodeling_signal",
]

BIOLOGICAL_SOURCE_ROUTES = (
    {
        "name": "BBBC019",
        "url": "https://bbbc.broadinstitute.org/BBBC019",
        "role": "collective_migration_dic_structural_control",
        "expected": "html",
    },
    {
        "name": "LIVECell",
        "url": "https://www.nature.com/articles/s41592-021-01249-6",
        "role": "phase_contrast_segmentation_structural_control",
        "expected": "html",
    },
    {
        "name": "Cell Tracking Challenge 2D",
        "url": "https://celltrackingchallenge.net/2d-datasets/",
        "role": "huvec_mdck_mda_mb_231_tracking_structural_control",
        "expected": "html",
    },
    {
        "name": "Wound Healing Assay Time-Lapse",
        "url": "https://gigadb.org/dataset/100118",
        "role": "scratch_assay_time_lapse_structural_control",
        "expected": "html",
    },
)


def _node(node_id: str, kind: str, label: str = "") -> TemporalNode:
    return TemporalNode(node_id=node_id, kind=kind, label=label, domain="biology")


def _edge(
    source: str,
    target: str,
    timestamp: str | float,
    layer: str,
    *,
    weight: float = 1.0,
    relation: str = "",
    observed: bool = True,
    questionable: bool = False,
    poisoned: bool = False,
    label: str = "",
) -> TemporalEdge:
    return TemporalEdge(
        source=source,
        target=target,
        timestamp=timestamp,
        layer=layer,
        weight=weight,
        relation=relation,
        observed=observed,
        questionable=questionable,
        poisoned=poisoned,
        label=label,
    )


def make_biological_temporal_graph(horizon: str = "H2") -> TemporalEvidenceGraph:
    if horizon not in BIOLOGICAL_HORIZONS:
        raise ValueError("unknown biological horizon")
    decision_time = BIOLOGICAL_HORIZONS[horizon]["decision_time"]
    layer_nodes = [
        _node("layer:BBBC019", "source_layer", "BBBC019"),
        _node("layer:LIVECell", "source_layer", "LIVECell"),
        _node("layer:CTC_HUVEC", "source_layer", "Cell Tracking Challenge HUVEC"),
        _node("layer:CTC_MDCK", "source_layer", "Cell Tracking Challenge MDCK"),
        _node("layer:CTC_MDA_MB_231", "source_layer", "Cell Tracking Challenge MDA-MB-231"),
        _node("layer:scratch_assay", "source_layer", "wound-healing scratch assay"),
        _node("layer:confluence_snapshot", "source_layer", "EPSS-like confluence risk snapshot"),
        _node("layer:contact_inhibition", "source_layer", "KEV-like delayed contact-inhibition label"),
        _node("layer:ecm_remodeling", "source_layer", "fix-commit analog ECM evidence"),
    ]
    object_nodes = [
        _node("bio:wound_region:left_edge", "biological_object", "left wound edge"),
        _node("bio:wound_region:right_edge", "biological_object", "right wound edge"),
        _node("bio:wound_region:central_gap", "biological_object", "scratch gap"),
        _node("bio:lineage:HUVEC_A", "biological_object", "HUVEC lineage A"),
        _node("bio:lineage:MDCK_B", "biological_object", "MDCK lineage B"),
        _node("bio:lineage:MDA_MB_231_C", "biological_object", "MDA-MB-231 lineage C"),
        _node("bio:ecm:collagen_substrate", "biological_object", "ECM collagen substrate"),
        _node("bio:confluence:mature_front", "biological_object", "mature confluence front"),
    ]
    frame_nodes = [
        _node("frame:bbbc019:baseline_dic", "evidence_frame", "pre-wound DIC baseline"),
        _node("frame:scratch:t00", "evidence_frame", "scratch assay t0"),
        _node("frame:livecell:phase_early", "evidence_frame", "LIVECell phase-contrast early frame"),
        _node("mask:livecell:segmentation_missing", "evidence_frame", "withheld segmentation mask"),
        _node("track:ctc:huvec_early", "evidence_frame", "HUVEC early tracking vector"),
        _node("track:ctc:mdck_delayed", "evidence_frame", "MDCK delayed tracking vector"),
        _node("frame:scratch:t04", "evidence_frame", "scratch assay 4h panel"),
        _node("snapshot:confluence_probability", "evidence_frame", "confluence probability at tau"),
        _node("label:contact_inhibition_onset", "evidence_frame", "delayed contact-inhibition onset"),
        _node("evidence:ecm_remodeling", "evidence_frame", "ECM remodeling evidence"),
    ]
    term_nodes = [_node(f"term:{term}", "term", term.replace("_", " ")) for term in BIOLOGICAL_TERMS]
    nodes = tuple(layer_nodes + object_nodes + frame_nodes + term_nodes)
    edges = [
        _edge("layer:BBBC019", "frame:bbbc019:baseline_dic", 0.0, "BBBC019", relation="source_frame"),
        _edge("frame:bbbc019:baseline_dic", "term:morphometric_descriptor", 0.0, "BBBC019"),
        _edge("frame:bbbc019:baseline_dic", "bio:wound_region:central_gap", 0.0, "BBBC019", relation="baseline_region"),
        _edge("layer:scratch_assay", "frame:scratch:t00", 0.5, "scratch_assay", relation="source_frame"),
        _edge("frame:scratch:t00", "bio:wound_region:left_edge", 0.5, "scratch_assay", relation="wound_boundary"),
        _edge("frame:scratch:t00", "bio:wound_region:right_edge", 0.5, "scratch_assay", relation="wound_boundary"),
        _edge("frame:scratch:t00", "term:wound_boundary_curvature", 0.5, "scratch_assay", relation="wound_boundary"),
        _edge("layer:LIVECell", "frame:livecell:phase_early", 2.0, "LIVECell", relation="source_frame"),
        _edge("frame:livecell:phase_early", "term:velocity_field", 2.0, "LIVECell"),
        _edge("frame:livecell:phase_early", "mask:livecell:segmentation_missing", 2.0, "LIVECell", observed=False),
        _edge("mask:livecell:segmentation_missing", "term:confluence_ratio", 2.0, "LIVECell", observed=False),
        _edge("layer:CTC_HUVEC", "track:ctc:huvec_early", 3.0, "CTC_HUVEC", relation="source_frame"),
        _edge("track:ctc:huvec_early", "bio:lineage:HUVEC_A", 3.0, "CTC_HUVEC", relation="migration_vector"),
        _edge("track:ctc:huvec_early", "term:directness", 3.0, "CTC_HUVEC", relation="migration_vector"),
        _edge("track:ctc:huvec_early", "term:accumulated_distance", 3.0, "CTC_HUVEC", relation="migration_vector"),
        _edge("layer:CTC_MDCK", "track:ctc:mdck_delayed", 4.0, "CTC_MDCK", relation="source_frame", observed=False),
        _edge("track:ctc:mdck_delayed", "bio:lineage:MDCK_B", 4.0, "CTC_MDCK", relation="migration_vector", observed=False),
        _edge("track:ctc:mdck_delayed", "term:euclidean_distance", 4.0, "CTC_MDCK", relation="migration_vector", observed=False),
        _edge("layer:scratch_assay", "frame:scratch:t04", 4.0, "scratch_assay", relation="source_frame"),
        _edge("frame:scratch:t04", "term:migration_flux_divergence", 4.0, "scratch_assay", relation="migration_vector"),
        _edge("frame:scratch:t04", "bio:wound_region:central_gap", 4.0, "scratch_assay", relation="wound_boundary"),
        _edge("layer:confluence_snapshot", "snapshot:confluence_probability", 8.0, "confluence_snapshot"),
        _edge("snapshot:confluence_probability", "term:confluence_ratio", 8.0, "confluence_snapshot"),
        _edge("snapshot:confluence_probability", "bio:confluence:mature_front", 8.0, "confluence_snapshot"),
        _edge("layer:contact_inhibition", "label:contact_inhibition_onset", 16.0, "contact_inhibition"),
        _edge(
            "label:contact_inhibition_onset",
            "term:contact_inhibition_state",
            16.0,
            "contact_inhibition",
            relation="contact_inhibition",
            label="delayed_label",
        ),
        _edge(
            "label:contact_inhibition_onset",
            "bio:confluence:mature_front",
            16.0,
            "contact_inhibition",
            relation="contact_inhibition",
            label="delayed_label",
        ),
        _edge("layer:ecm_remodeling", "evidence:ecm_remodeling", 24.0, "ecm_remodeling"),
        _edge("evidence:ecm_remodeling", "bio:ecm:collagen_substrate", 24.0, "ecm_remodeling"),
        _edge("evidence:ecm_remodeling", "term:ecm_remodeling_signal", 24.0, "ecm_remodeling"),
        _edge("evidence:ecm_remodeling", "bio:lineage:MDA_MB_231_C", 24.0, "ecm_remodeling"),
    ]
    return TemporalEvidenceGraph(
        domain="biology",
        nodes=nodes,
        edges=tuple(edges),
        decision_time=decision_time,
        source_routes=BIOLOGICAL_SOURCE_ROUTES,
        route_probe_status={route["name"]: "structural_control_not_downloaded" for route in BIOLOGICAL_SOURCE_ROUTES},
        source_timestamps={
            "BBBC019": "declared static source route",
            "LIVECell": "2021 publication route",
            "Cell Tracking Challenge": "monthly benchmark route",
            "wound_healing_scratch_assay": "time-lapse structural route",
            "selected_horizon": horizon,
        },
        horizon=horizon,
    )


def biological_seed_weights(graph: TemporalEvidenceGraph) -> dict[str, float]:
    return {
        "bio:wound_region:central_gap": 1.0,
        "frame:scratch:t00": 0.8,
        "term:wound_boundary_curvature": 0.6,
        "term:velocity_field": 0.4,
    }


def biological_certificate_fields(graph: TemporalEvidenceGraph) -> dict[str, Any]:
    matrices = graph.to_matrices()
    admissible = [edge for edge in matrices.admissible_edges if is_admissible(edge.timestamp, graph.decision_time)]
    wound_edges = [edge for edge in admissible if edge.relation == "wound_boundary"]
    contact_edges = [edge for edge in admissible if edge.relation == "contact_inhibition"]
    migration_edges = [edge for edge in admissible if edge.relation == "migration_vector"]
    flux: dict[str, float] = {}
    for edge in migration_edges:
        flux[edge.source] = flux.get(edge.source, 0.0) + float(edge.weight)
        flux[edge.target] = flux.get(edge.target, 0.0) - float(edge.weight)
    if not flux:
        flux = {"no_admissible_migration_vectors": 0.0}
    return {
        "wound_boundary_operator_W": {
            "type": "signed_scratch_boundary_incidence",
            "active_edge_count": len(wound_edges),
            "active_nodes": sorted({node for edge in wound_edges for node in (edge.source, edge.target)}),
            "normalization": "boundary flux rows sum to zero before repair",
        },
        "contact_inhibition_mask_C": {
            "active_edge_count": len(contact_edges),
            "masked_nodes": sorted({node for edge in contact_edges for node in (edge.source, edge.target)}),
            "policy": "post-decision contact-inhibition edges remain forbidden until their timestamp",
        },
        "migration_flux_divergence": dict(sorted(flux.items())),
        "temporal_coherence_score": 1.0
        if all(is_admissible(edge.timestamp, graph.decision_time) for edge in admissible)
        else 0.0,
    }


def biological_certificate_fixture(horizon: str = "H2", *, backend: str = "numpy") -> dict[str, Any]:
    graph = make_biological_temporal_graph(horizon)
    fields = biological_certificate_fields(graph)
    result = run_temporal_repair(
        graph,
        biological_seed_weights(graph),
        config=ConductanceConfig(steps=18, diffusion=0.33, growth=0.18, decay=0.06, backend=backend),
        backend=backend,
        random_seed=19,
        corruption_regime=f"biological_{horizon}_withheld_channels",
        metric_rows=[{"horizon": horizon, "withheld_edges": len(graph.to_matrices().withheld_edges)}],
        biological_fields=fields,
    )
    validate_certificate_fields(result["certificate"], biological=True)
    return result


def biological_leakage_trap(*, backend: str = "numpy") -> dict[str, Any]:
    records: list[EvidenceRecord] = []
    labels: list[int] = []
    for idx in range(12):
        records.append(
            EvidenceRecord(
                record_id=f"BIO-LEAK-POS-{idx:02d}",
                source="mature_confluence_fixture",
                text="migration front closure scratch assay frame",
                timestamp="2025-12-31",
                label=1,
                group="future_contact_inhibition",
            )
        )
        labels.append(1)
        records.append(
            EvidenceRecord(
                record_id=f"BIO-LEAK-NEG-{idx:02d}",
                source="mature_confluence_fixture",
                text="migration front closure scratch assay frame",
                timestamp="2025-12-31",
                label=0,
                group="ordinary_migration",
            )
        )
        labels.append(0)

    query = "contact inhibition mature confluence"
    admissible_scores = lexical_query_scores(records, query)
    contaminated = [
        EvidenceRecord(
            record_id=record.record_id,
            source=record.source,
            text=record.text + (" contact inhibition mature confluence" if record.label else ""),
            timestamp=record.timestamp,
            label=record.label,
            group=record.group,
        )
        for record in records
    ]
    contaminated_scores = lexical_query_scores(contaminated, query)

    nodes = [_node("layer:contact_inhibition", "source_layer", "contact inhibition")]
    nodes.extend(_node(record.record_id, "evidence_frame", record.record_id) for record in records)
    nodes.append(_node("term:contact_inhibition_state", "term", "contact inhibition state"))
    edges = [
        _edge(
            "layer:contact_inhibition",
            record.record_id,
            "2025-12-31",
            "contact_inhibition_probe",
            relation="source_frame",
        )
        for record in records
    ]
    edges.extend(
        _edge(
            record.record_id,
            "term:contact_inhibition_state",
            "2026-01-10",
            "contact_inhibition",
            relation="contact_inhibition",
            label="future_biological_label",
        )
        for record in records
        if record.label
    )
    graph = TemporalEvidenceGraph(
        domain="biology",
        nodes=tuple(nodes),
        edges=tuple(edges),
        decision_time="2026-01-01",
        source_routes=BIOLOGICAL_SOURCE_ROUTES,
        route_probe_status={route["name"]: "structural_control_not_downloaded" for route in BIOLOGICAL_SOURCE_ROUTES},
        source_timestamps={"leakage_tau": "2026-01-01", "future_contact_edges": "2026-01-10"},
        horizon="H4-leakage-trap",
    )
    cert_result = run_temporal_repair(
        graph,
        {"layer:contact_inhibition": 1.0},
        config=ConductanceConfig(steps=8, diffusion=0.25, growth=0.12, decay=0.05, backend=backend),
        backend=backend,
        random_seed=23,
        corruption_regime="biological_future_contact_inhibition_trap",
        metric_rows=[{"future_edges": 12, "tau": "2026-01-01"}],
        biological_fields=biological_certificate_fields(make_biological_temporal_graph("H3")),
    )
    certificate = cert_result["certificate"]
    return {
        "decision_time": "2026-01-01",
        "biological_stage": "mature confluence equivalent",
        "future_edges": 12,
        "rejected_future_edges": certificate["verifier_result"]["future_edges_rejected"],
        "leakage_detection_rate": certificate["verifier_result"]["leakage_detection_rate"],
        "admissible_ap": ranked_average_precision(admissible_scores, labels),
        "contaminated_ap": ranked_average_precision(contaminated_scores, labels),
        "ap_inflation": ranked_average_precision(contaminated_scores, labels)
        - ranked_average_precision(admissible_scores, labels),
        "certificate_run_id": certificate["run_id"],
        "verifier_result": certificate["verifier_result"],
    }


def _biological_poison_records() -> list[EvidenceRecord]:
    records: list[EvidenceRecord] = []
    for idx in range(18):
        records.append(
            EvidenceRecord(
                record_id=f"BIO-REL-{idx:02d}",
                source="wound_healing_scratch_assay",
                text="wound closure collective migration velocity directness front coherent repair",
                label=1,
                group="relevant_migration",
            )
        )
    for idx in range(18):
        records.append(
            EvidenceRecord(
                record_id=f"BIO-BENIGN-{idx:02d}",
                source="baseline_microscopy",
                text="stationary baseline morphology illumination plate metadata substrate",
                label=0,
                group="benign_frame",
            )
        )
    for idx in range(6):
        records.append(
            EvidenceRecord(
                record_id=f"BIO-POISON-{idx:02d}",
                source="synthetic_pathogen_like_migration",
                text="wound closure collective migration velocity directness synthetic overlap noisy irrelevant",
                label=0,
                group="poison",
            )
        )
    return records


def _poison_scores(records: Sequence[EvidenceRecord], *, growth: float, backend: str) -> tuple[np.ndarray, np.ndarray, list[int]]:
    matrix, _, terms = build_bipartite_matrix(records, max_terms=80)
    adjacency = make_joint_adjacency(matrix)
    query_terms = {"wound", "closure", "collective", "migration", "velocity", "directness"}
    term_indices = [idx for idx, term in enumerate(terms) if term in query_terms]
    seed = np.zeros(adjacency.shape[0], dtype=np.float32)
    for idx in term_indices:
        seed[len(records) + idx] = 1.0
    if float(seed.sum()) <= 0.0:
        seed[: len(records)] = 1.0
    cfg = ConductanceConfig(steps=26, diffusion=0.38, growth=growth, decay=0.04, cap=3.0, backend=backend)
    expanded = channel_expansion(adjacency, seed, cfg, backend=backend)
    repaired_block = expanded["conductance"][: len(records), len(records) :]
    repaired_scores = repaired_block[:, term_indices].sum(axis=1) if term_indices else repaired_block.sum(axis=1)
    baseline_scores = lexical_query_scores(records, "wound closure collective migration velocity directness")
    labels = [record.label for record in records]
    return baseline_scores, repaired_scores, labels


def biological_poisoning_fixture_experiment(*, backend: str = "numpy", growth: float = 0.30) -> dict[str, Any]:
    records = _biological_poison_records()
    baseline_scores, repaired_scores, labels = _poison_scores(records, growth=growth, backend=backend)
    poison_mask = np.asarray([record.group == "poison" for record in records], dtype=bool)
    k = int(sum(labels))
    baseline_top = np.argsort(-baseline_scores)[:k]
    repaired_top = np.argsort(-repaired_scores)[:k]
    baseline_ap = ranked_average_precision(baseline_scores, labels)
    repaired_ap = ranked_average_precision(repaired_scores, labels)
    return {
        "record_count": len(records),
        "poison_count": int(poison_mask.sum()),
        "k": k,
        "baseline_ap": baseline_ap,
        "repaired_ap": repaired_ap,
        "ap_degradation": baseline_ap - repaired_ap,
        "baseline_precision_at_k": label_precision_at_k(baseline_scores, labels, k=k),
        "repaired_precision_at_k": label_precision_at_k(repaired_scores, labels, k=k),
        "baseline_poison_topk": int(poison_mask[baseline_top].sum()),
        "repaired_poison_topk": int(poison_mask[repaired_top].sum()),
        "harmful_repair_rate": float(poison_mask[repaired_top].sum() / max(k, 1)),
        "backend": backend,
        "poisoned_channel": "synthetic_pathogen_like_migration",
        "clinical_claim": "none; structural adversarial-control fixture only",
    }


def biological_parameter_sensitivity_fixture(*, backend: str = "numpy") -> list[dict[str, Any]]:
    n_relevant, n_benign, n_poison = 18, 18, 6
    n_records = n_relevant + n_benign + n_poison
    closure = n_records
    velocity = closure + 1
    repair_marker = closure + 2
    poison_pattern = closure + 3
    adjacency = np.zeros((n_records + 4, n_records + 4), dtype=np.float32)
    labels: list[int] = []
    poison_flags: list[bool] = []
    for idx in range(n_relevant):
        for term, weight in ((closure, 0.90), (velocity, 0.90), (repair_marker, 0.03)):
            adjacency[idx, term] = adjacency[term, idx] = weight
        labels.append(1)
        poison_flags.append(False)
    for idx in range(n_relevant, n_relevant + n_benign):
        adjacency[idx, poison_pattern] = adjacency[poison_pattern, idx] = 0.20
        labels.append(0)
        poison_flags.append(False)
    poison_weights = (0.895, 0.890, 0.885, 0.880, 0.875, 0.870)
    for offset, weight in enumerate(poison_weights):
        idx = n_relevant + n_benign + offset
        for term, edge_weight in ((closure, weight), (velocity, weight), (poison_pattern, 8.0)):
            adjacency[idx, term] = adjacency[term, idx] = edge_weight
        labels.append(0)
        poison_flags.append(True)
    seed = np.zeros(adjacency.shape[0], dtype=np.float32)
    seed[closure] = 1.0
    seed[velocity] = 1.0
    seed[poison_pattern] = 1.0
    score_terms = [closure, velocity, repair_marker]
    rows: list[dict[str, Any]] = []
    poison_mask = np.asarray(poison_flags, dtype=bool)
    for growth in (0.0, 0.04, 0.10, 0.22, 0.40, 0.70):
        cfg = ConductanceConfig(steps=30, diffusion=0.42, growth=growth, decay=0.04, cap=10.0, backend=backend)
        expanded = channel_expansion(adjacency, seed, cfg, backend=backend)["conductance"]
        repaired_scores = expanded[:n_records, score_terms].sum(axis=1)
        baseline_scores = adjacency[:n_records, score_terms].sum(axis=1)
        k = int(sum(labels))
        top = np.argsort(-repaired_scores)[:k]
        rows.append(
            {
                "growth": growth,
                "average_precision_repaired": ranked_average_precision(repaired_scores, labels),
                "recall_at_k_repaired": label_precision_at_k(repaired_scores, labels, k=k),
                "precision_at_k": label_precision_at_k(repaired_scores, labels, k=k),
                "harmful_repair_rate": float(poison_mask[top].sum() / max(k, 1)),
                "baseline_average_precision": ranked_average_precision(baseline_scores, labels),
            }
        )
    return rows


def _ranking_metrics(scores: np.ndarray, positives: set[tuple[int, int]], *, k: int) -> dict[str, float]:
    if not positives:
        return {"recall_at_k": 0.0, "precision_at_k": 0.0, "average_precision": 0.0, "mrr": 0.0, "ndcg_at_k": 0.0}
    flat = np.asarray(scores, dtype=float).reshape(-1)
    order = np.argsort(-flat)
    cols = scores.shape[1]
    hits = 0
    precision_sum = 0.0
    dcg = 0.0
    rr = 0.0
    for rank, index in enumerate(order, start=1):
        edge = tuple(sorted((int(index // cols), int(index % cols))))
        if edge in positives:
            hits += 1
            precision_sum += hits / rank
            if rr == 0.0:
                rr = 1.0 / rank
            if rank <= k:
                dcg += 1.0 / np.log2(rank + 1)
        if rank >= max(k, len(positives)) and hits == len(positives):
            break
    top = order[: min(k, len(order))]
    top_edges = {tuple(sorted((int(index // cols), int(index % cols)))) for index in top}
    ideal = sum(1.0 / np.log2(rank + 1) for rank in range(1, min(k, len(positives)) + 1))
    return {
        "recall_at_k": float(len(top_edges & positives) / len(positives)),
        "precision_at_k": float(len(top_edges & positives) / max(len(top), 1)),
        "average_precision": float(precision_sum / len(positives)),
        "mrr": float(rr),
        "ndcg_at_k": float(dcg / max(ideal, 1.0e-12)),
    }


def biological_source_ablation_fixture(*, backend: str = "numpy") -> list[dict[str, Any]]:
    order = [
        ("H0", "BBBC019"),
        ("H1", "scratch_assay"),
        ("H2", "LIVECell"),
        ("H2", "CTC_MDCK"),
        ("H3", "confluence_snapshot"),
        ("H4", "contact_inhibition"),
        ("H5", "ecm_remodeling"),
    ]
    rows: list[dict[str, Any]] = []
    for horizon, removed_layer in order:
        graph = make_biological_temporal_graph(horizon)
        if removed_layer != "none":
            graph = TemporalEvidenceGraph(
                domain=graph.domain,
                nodes=graph.nodes,
                edges=tuple(edge for edge in graph.edges if edge.layer != removed_layer),
                decision_time=graph.decision_time,
                source_routes=graph.source_routes,
                route_probe_status=graph.route_probe_status,
                source_timestamps=graph.source_timestamps,
                horizon=graph.horizon,
            )
        result = biological_certificate_fixture(horizon, backend=backend) if removed_layer == "none" else run_temporal_repair(
            graph,
            biological_seed_weights(graph),
            config=ConductanceConfig(steps=18, diffusion=0.33, growth=0.18, decay=0.06, backend=backend),
            backend=backend,
            random_seed=29,
            corruption_regime=f"ablate_{removed_layer}",
            metric_rows=[{"horizon": horizon, "removed_layer": removed_layer}],
            biological_fields=biological_certificate_fields(graph),
        )
        matrices = result["matrices"]
        scores = result["conductance"] - matrices.adjacency
        positives = {
            tuple(sorted((matrices.node_ids.index(edge.source), matrices.node_ids.index(edge.target))))
            for edge in matrices.withheld_edges
        }
        metrics = _ranking_metrics(scores, positives, k=max(1, len(positives)))
        rows.append(
            {
                "horizon": horizon,
                "horizon_label": BIOLOGICAL_HORIZONS[horizon]["label"],
                "removed_channel": removed_layer,
                "withheld_edges": len(positives),
                "recall_at_k": metrics["recall_at_k"],
                "precision_at_k": metrics["precision_at_k"],
                "average_precision": metrics["average_precision"],
                "mrr": metrics["mrr"],
                "ndcg_at_k": metrics["ndcg_at_k"],
                "channel_attribution_accuracy": 1.0
                if removed_layer in result["certificate"]["repaired_channels"] or not positives
                else 0.0,
                "certificate_run_id": result["certificate"]["run_id"],
            }
        )
    return rows


def cross_domain_stress_fixture(*, backend: str = "numpy") -> dict[str, Any]:
    security_records = synthetic_channel_fixture(seed=31)
    security_matrix, _, _ = build_bipartite_matrix(security_records, max_terms=48)
    security_adjacency = make_joint_adjacency(security_matrix)
    security_seed = np.ones(security_adjacency.shape[0], dtype=np.float32)
    cfg = ConductanceConfig(steps=10, diffusion=0.32, growth=0.20, decay=0.06, backend=backend)
    security_backend = channel_expansion(security_adjacency, security_seed, cfg, backend=backend)["conductance"]
    security_numpy = channel_expansion(
        security_adjacency,
        security_seed,
        ConductanceConfig(**{**cfg.to_dict(), "backend": "numpy"}),
        backend="numpy",
    )["conductance"]

    biological = biological_certificate_fixture("H2", backend=backend)
    bio_matrices = biological["matrices"]
    bio_numpy = channel_expansion(
        bio_matrices.adjacency,
        biological["seed"],
        ConductanceConfig(**{**cfg.to_dict(), "backend": "numpy"}),
        backend="numpy",
        support_mask=bio_matrices.support_mask,
    )["conductance"]
    bio_backend = channel_expansion(
        bio_matrices.adjacency,
        biological["seed"],
        cfg,
        backend=backend,
        support_mask=bio_matrices.support_mask,
    )["conductance"]
    security_poison = poisoning_fixture_experiment(backend=backend)
    biological_poison = biological_poisoning_fixture_experiment(backend=backend)
    security_spread = float(np.sum(security_backend - security_adjacency))
    biological_spread = float(np.sum(bio_backend - bio_matrices.adjacency))
    return {
        "backend": backend,
        "security_numerical_deviation_from_numpy": float(
            np.linalg.norm(security_backend - security_numpy) / max(float(np.linalg.norm(security_numpy)), 1.0e-12)
        ),
        "biological_numerical_deviation_from_numpy": float(
            np.linalg.norm(bio_backend - bio_numpy) / max(float(np.linalg.norm(bio_numpy)), 1.0e-12)
        ),
        "security_harmful_repair_rate": security_poison["harmful_repair_rate"],
        "biological_harmful_repair_rate": biological_poison["harmful_repair_rate"],
        "security_conductance_spread": security_spread,
        "biological_conductance_spread": biological_spread,
        "congruent_spread": bool(security_spread > 0.0 and biological_spread > 0.0),
        "non_monotonic_feedback": "same kernel spreads conductance in both domains; poisoned-channel rankings bound benign retrieval",
        "biological_certificate_run_id": biological["certificate"]["run_id"],
        "biological_certificate_fields": BIOLOGICAL_CERTIFICATE_FIELDS,
    }


==> anc/code/src/conduit_security/conductance.py <==
"""Deterministic conductance expansion over evidence graphs.

The TensorFlow path deliberately uses low-level tensor operations only.  It is a
linear-algebra backend for diffusion and SVD-style graph accounting, not a
learning model.
"""

from __future__ import annotations

from dataclasses import asdict, dataclass
from typing import Any

import numpy as np


@dataclass(frozen=True)
class ConductanceConfig:
    steps: int = 24
    diffusion: float = 0.35
    growth: float = 0.18
    decay: float = 0.08
    cap: float = 3.0
    epsilon: float = 1.0e-6
    backend: str = "auto"

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)


def backend_available(name: str) -> dict[str, Any]:
    selected = name.lower()
    if selected == "numpy":
        return {"available": True, "version": np.__version__, "gpu_devices": []}
    if selected == "tensorflow":
        return tensorflow_available()
    if selected == "torch":
        try:
            import torch  # type: ignore

            return {
                "available": True,
                "version": torch.__version__,
                "gpu_devices": [torch.cuda.get_device_name(i) for i in range(torch.cuda.device_count())],
            }
        except Exception as exc:  # pragma: no cover - depends on host environment
            return {"available": False, "error": repr(exc)}
    if selected == "jax":
        try:
            import jax  # type: ignore

            return {
                "available": True,
                "version": jax.__version__,
                "gpu_devices": [str(device) for device in jax.devices() if device.platform == "gpu"],
            }
        except Exception as exc:  # pragma: no cover - depends on host environment
            return {"available": False, "error": repr(exc)}
    raise ValueError("unknown backend")


def tensorflow_available() -> dict[str, Any]:
    try:
        import tensorflow as tf  # type: ignore

        return {
            "available": True,
            "version": tf.__version__,
            "gpu_devices": [device.name for device in tf.config.list_physical_devices("GPU")],
        }
    except Exception as exc:  # pragma: no cover - depends on host environment
        return {"available": False, "error": repr(exc)}


def _validate_inputs(
    adjacency: np.ndarray,
    seed: np.ndarray,
    support_mask: np.ndarray | None = None,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    graph = np.asarray(adjacency, dtype=np.float32)
    source = np.asarray(seed, dtype=np.float32).reshape(-1)
    if graph.ndim != 2 or graph.shape[0] != graph.shape[1]:
        raise ValueError("adjacency must be a square matrix")
    if source.shape[0] != graph.shape[0]:
        raise ValueError("seed vector length must match adjacency")
    if not np.isfinite(graph).all() or not np.isfinite(source).all():
        raise ValueError("inputs must be finite")
    graph = np.maximum(graph, 0.0)
    graph = np.maximum(graph, graph.T)
    np.fill_diagonal(graph, 0.0)
    if support_mask is None:
        mask = (graph > 0.0).astype(np.float32)
    else:
        mask = np.asarray(support_mask, dtype=np.float32)
        if mask.shape != graph.shape:
            raise ValueError("support_mask must have the same shape as adjacency")
        if not np.isfinite(mask).all():
            raise ValueError("support_mask must be finite")
        mask = (np.maximum(mask, mask.T) > 0.0).astype(np.float32)
        np.fill_diagonal(mask, 0.0)
        if bool(np.any((graph > 1.0e-7) & (mask <= 0.0))):
            raise ValueError("adjacency contains conductance outside the admissible support mask")
        graph = graph * mask
    if float(source.sum()) <= 0.0:
        raise ValueError("seed vector must contain positive mass")
    source = source / max(float(source.sum()), 1.0e-12)
    return graph, source, mask


def _numpy_channel_expansion(
    adjacency: np.ndarray,
    seed: np.ndarray,
    config: ConductanceConfig,
    support_mask: np.ndarray | None = None,
) -> tuple[np.ndarray, dict[str, Any]]:
    graph, source, mask = _validate_inputs(adjacency, seed, support_mask)
    conductance = graph.copy()
    state = source.copy()
    history = []
    for step in range(int(config.steps)):
        degree = conductance.sum(axis=1) + float(config.epsilon)
        transition = conductance / degree[:, None]
        inflow = transition.T @ state
        state = (1.0 - config.decay) * state + config.diffusion * inflow + source
        state = state / max(float(state.sum()), 1.0e-12)
        growth = config.growth * np.outer(state, state) * mask
        conductance = np.minimum(config.cap, conductance + growth)
        if step in {0, int(config.steps) - 1}:
            history.append(
                {
                    "step": step,
                    "state_entropy": entropy(state),
                    "total_conductance": float(conductance.sum()),
                }
            )
    return conductance.astype(np.float32), {
        "backend": "numpy",
        "uses_gradients": False,
        "uses_model_training": False,
        "support_edges": int(np.triu(mask > 0.0, k=1).sum()),
        "support_preserved": bool(np.all(conductance[mask <= 0.0] <= 1.0e-7)),
        "max_forbidden_conductance": float(conductance[mask <= 0.0].max()) if np.any(mask <= 0.0) else 0.0,
        "history": history,
    }


def _tensorflow_channel_expansion(
    adjacency: np.ndarray,
    seed: np.ndarray,
    config: ConductanceConfig,
    support_mask: np.ndarray | None = None,
) -> tuple[np.ndarray, dict[str, Any]]:
    import tensorflow as tf  # type: ignore

    graph_np, seed_np, mask_np = _validate_inputs(adjacency, seed, support_mask)
    conductance = tf.convert_to_tensor(graph_np, dtype=tf.float32)
    state = tf.convert_to_tensor(seed_np, dtype=tf.float32)
    source = tf.convert_to_tensor(seed_np, dtype=tf.float32)
    mask = tf.convert_to_tensor(mask_np, dtype=tf.float32)
    eps = tf.constant(float(config.epsilon), dtype=tf.float32)
    cap = tf.constant(float(config.cap), dtype=tf.float32)
    history = []
    for step in range(int(config.steps)):
        degree = tf.reduce_sum(conductance, axis=1) + eps
        transition = conductance / tf.reshape(degree, [-1, 1])
        inflow = tf.linalg.matvec(tf.transpose(transition), state)
        state = (1.0 - config.decay) * state + config.diffusion * inflow + source
        state = state / tf.maximum(tf.reduce_sum(state), eps)
        growth = config.growth * tf.einsum("i,j->ij", state, state) * mask
        conductance = tf.minimum(cap, conductance + growth)
        if step in {0, int(config.steps) - 1}:
            state_np = state.numpy()
            history.append(
                {
                    "step": step,
                    "state_entropy": entropy(state_np),
                    "total_conductance": float(tf.reduce_sum(conductance).numpy()),
                }
            )
    devices = tf.config.list_physical_devices("GPU")
    return conductance.numpy().astype(np.float32), {
        "backend": "tensorflow",
        "tensorflow_version": tf.__version__,
        "gpu_devices": [device.name for device in devices],
        "uses_tf_einsum": True,
        "uses_tf_linalg": True,
        "uses_gradients": False,
        "uses_model_training": False,
        "support_edges": int(np.triu(mask_np > 0.0, k=1).sum()),
        "support_preserved": bool(np.all(conductance.numpy()[mask_np <= 0.0] <= 1.0e-7)),
        "max_forbidden_conductance": float(conductance.numpy()[mask_np <= 0.0].max())
        if np.any(mask_np <= 0.0)
        else 0.0,
        "history": history,
    }


def _torch_channel_expansion(
    adjacency: np.ndarray,
    seed: np.ndarray,
    config: ConductanceConfig,
    support_mask: np.ndarray | None = None,
) -> tuple[np.ndarray, dict[str, Any]]:
    import torch  # type: ignore

    graph_np, seed_np, mask_np = _validate_inputs(adjacency, seed, support_mask)
    device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")
    with torch.no_grad():
        conductance = torch.as_tensor(graph_np, dtype=torch.float32, device=device)
        state = torch.as_tensor(seed_np, dtype=torch.float32, device=device)
        source = torch.as_tensor(seed_np, dtype=torch.float32, device=device)
        mask = torch.as_tensor(mask_np, dtype=torch.float32, device=device)
        eps = torch.tensor(float(config.epsilon), dtype=torch.float32, device=device)
        cap = torch.tensor(float(config.cap), dtype=torch.float32, device=device)
        history = []
        for step in range(int(config.steps)):
            degree = torch.sum(conductance, dim=1) + eps
            transition = conductance / degree.reshape(-1, 1)
            inflow = transition.t().matmul(state)
            state = (1.0 - config.decay) * state + config.diffusion * inflow + source
            state = state / torch.maximum(torch.sum(state), eps)
            growth = config.growth * torch.outer(state, state) * mask
            conductance = torch.minimum(cap, conductance + growth)
            if step in {0, int(config.steps) - 1}:
                state_np = state.detach().cpu().numpy()
                history.append(
                    {
                        "step": step,
                        "state_entropy": entropy(state_np),
                        "total_conductance": float(torch.sum(conductance).detach().cpu().numpy()),
                    }
                )
        matrix = conductance.detach().cpu().numpy().astype(np.float32)
    return matrix, {
        "backend": "torch",
        "torch_version": torch.__version__,
        "device": str(device),
        "gpu_devices": [torch.cuda.get_device_name(i) for i in range(torch.cuda.device_count())],
        "uses_torch_linalg": True,
        "uses_gradients": False,
        "uses_model_training": False,
        "support_edges": int(np.triu(mask_np > 0.0, k=1).sum()),
        "support_preserved": bool(np.all(matrix[mask_np <= 0.0] <= 1.0e-7)),
        "max_forbidden_conductance": float(matrix[mask_np <= 0.0].max()) if np.any(mask_np <= 0.0) else 0.0,
        "history": history,
    }


def _jax_channel_expansion(
    adjacency: np.ndarray,
    seed: np.ndarray,
    config: ConductanceConfig,
    support_mask: np.ndarray | None = None,
) -> tuple[np.ndarray, dict[str, Any]]:
    import jax  # type: ignore
    import jax.numpy as jnp  # type: ignore

    graph_np, seed_np, mask_np = _validate_inputs(adjacency, seed, support_mask)
    conductance = jnp.asarray(graph_np, dtype=jnp.float32)
    state = jnp.asarray(seed_np, dtype=jnp.float32)
    source = jnp.asarray(seed_np, dtype=jnp.float32)
    mask = jnp.asarray(mask_np, dtype=jnp.float32)
    eps = jnp.asarray(float(config.epsilon), dtype=jnp.float32)
    cap = jnp.asarray(float(config.cap), dtype=jnp.float32)
    history = []
    for step in range(int(config.steps)):
        degree = jnp.sum(conductance, axis=1) + eps
        transition = conductance / degree.reshape((-1, 1))
        inflow = transition.T @ state
        state = (1.0 - config.decay) * state + config.diffusion * inflow + source
        state = state / jnp.maximum(jnp.sum(state), eps)
        growth = config.growth * jnp.outer(state, state) * mask
        conductance = jnp.minimum(cap, conductance + growth)
        if step in {0, int(config.steps) - 1}:
            state_np = np.asarray(jax.device_get(state), dtype=np.float32)
            history.append(
                {
                    "step": step,
                    "state_entropy": entropy(state_np),
                    "total_conductance": float(np.asarray(jax.device_get(jnp.sum(conductance)))),
                }
            )
    matrix = np.asarray(jax.device_get(conductance), dtype=np.float32)
    return matrix, {
        "backend": "jax",
        "jax_version": jax.__version__,
        "devices": [str(device) for device in jax.devices()],
        "uses_jax_numpy": True,
        "uses_gradients": False,
        "uses_model_training": False,
        "support_edges": int(np.triu(mask_np > 0.0, k=1).sum()),
        "support_preserved": bool(np.all(matrix[mask_np <= 0.0] <= 1.0e-7)),
        "max_forbidden_conductance": float(matrix[mask_np <= 0.0].max()) if np.any(mask_np <= 0.0) else 0.0,
        "history": history,
    }


def channel_expansion(
    adjacency: np.ndarray,
    seed: np.ndarray,
    config: ConductanceConfig | None = None,
    *,
    backend: str | None = None,
    support_mask: np.ndarray | None = None,
) -> dict[str, Any]:
    cfg = config or ConductanceConfig()
    selected = (backend or cfg.backend).lower()
    if selected not in {"auto", "numpy", "tensorflow", "torch", "jax"}:
        raise ValueError("backend must be auto, numpy, tensorflow, torch, or jax")
    if selected in {"auto", "tensorflow"}:
        try:
            matrix, diagnostics = _tensorflow_channel_expansion(adjacency, seed, cfg, support_mask)
            return {
                "conductance": matrix,
                "diagnostics": diagnostics,
                "config": cfg.to_dict(),
            }
        except Exception as exc:
            if selected == "tensorflow":
                raise
            matrix, diagnostics = _numpy_channel_expansion(adjacency, seed, cfg, support_mask)
            diagnostics["tensorflow_unavailable"] = repr(exc)
            return {
                "conductance": matrix,
                "diagnostics": diagnostics,
                "config": cfg.to_dict(),
            }
    if selected == "torch":
        matrix, diagnostics = _torch_channel_expansion(adjacency, seed, cfg, support_mask)
        return {"conductance": matrix, "diagnostics": diagnostics, "config": cfg.to_dict()}
    if selected == "jax":
        matrix, diagnostics = _jax_channel_expansion(adjacency, seed, cfg, support_mask)
        return {"conductance": matrix, "diagnostics": diagnostics, "config": cfg.to_dict()}
    matrix, diagnostics = _numpy_channel_expansion(adjacency, seed, cfg, support_mask)
    return {"conductance": matrix, "diagnostics": diagnostics, "config": cfg.to_dict()}


def entropy(values: np.ndarray) -> float:
    arr = np.asarray(values, dtype=float)
    arr = arr[arr > 0.0]
    if arr.size == 0:
        return 0.0
    return float(-np.sum(arr * np.log(arr)))


def normalized_laplacian_spectrum(adjacency: np.ndarray, k: int = 8) -> dict[str, Any]:
    graph = np.asarray(adjacency, dtype=float)
    graph = np.maximum(graph, graph.T)
    degree = graph.sum(axis=1)
    inv_sqrt = np.zeros_like(degree)
    mask = degree > 0.0
    inv_sqrt[mask] = 1.0 / np.sqrt(degree[mask])
    normalized = np.eye(graph.shape[0]) - (inv_sqrt[:, None] * graph * inv_sqrt[None, :])
    eig = np.linalg.eigvalsh(normalized)
    eig = np.sort(np.real(eig))
    return {
        "lambda_2": float(eig[1]) if eig.size > 1 else 0.0,
        "spectral_radius": float(np.max(np.abs(eig))) if eig.size else 0.0,
        "head": [float(value) for value in eig[:k]],
    }


==> anc/code/src/conduit_security/datasets.py <==
"""Dataset probes and small public-source adapters."""

from __future__ import annotations

import csv
from dataclasses import asdict, dataclass
import gzip
import io
import json
import re
import time
import urllib.error
import urllib.request
from typing import Any

from .retrieval import EvidenceRecord


USER_AGENT = "conduit-repair-security-research/0.1"


@dataclass(frozen=True)
class SourceRoute:
    name: str
    url: str
    role: str
    expected: str

    def to_dict(self) -> dict[str, str]:
        return asdict(self)


SOURCE_ROUTES = [
    SourceRoute(
        "NVD CVE API",
        "https://services.nvd.nist.gov/rest/json/cves/2.0?resultsPerPage=40",
        "security_retrieval",
        "json",
    ),
    SourceRoute(
        "CISA KEV JSON",
        "https://raw.githubusercontent.com/cisagov/kev-data/develop/known_exploited_vulnerabilities.json",
        "security_labels",
        "json",
    ),
    SourceRoute(
        "FIRST EPSS API",
        "https://api.first.org/data/v1/epss?limit=40&order=!epss",
        "security_risk_scores",
        "json",
    ),
    SourceRoute(
        "CVEfixes",
        "https://github.com/secureIT-project/CVEfixes",
        "security_patch_commit_metadata",
        "html",
    ),
    SourceRoute(
        "NIST SARD Landing",
        "https://www.nist.gov/itl/csd/secure-systems-and-applications/samate/software-assurance-reference-dataset-sard",
        "software_weakness_reference",
        "html",
    ),
    SourceRoute(
        "NIST SP 800-22",
        "https://csrc.nist.gov/pubs/sp/800/22/r1/upd1/final",
        "cryptographic_randomness_reference",
        "html",
    ),
    SourceRoute(
        "NIST CAVP",
        "https://csrc.nist.gov/projects/cryptographic-algorithm-validation-program",
        "cryptographic_validation_reference",
        "html",
    ),
    SourceRoute(
        "ASCAD",
        "https://github.com/ANSSI-FR/ASCAD",
        "side_channel_reference",
        "html",
    ),
    SourceRoute(
        "BBBC019",
        "https://bbbc.broadinstitute.org/BBBC019",
        "out_of_domain_closure_control",
        "html",
    ),
    SourceRoute(
        "LIVECell",
        "https://www.nature.com/articles/s41592-021-01249-6",
        "out_of_domain_cell_morphology_control",
        "html",
    ),
    SourceRoute(
        "Cell Tracking Challenge 2D",
        "https://celltrackingchallenge.net/2d-datasets/",
        "out_of_domain_cell_tracking_control",
        "html",
    ),
    SourceRoute(
        "Wound Healing Assay Time-Lapse",
        "https://gigadb.org/dataset/100118",
        "out_of_domain_wound_healing_control",
        "html",
    ),
]


def fetch_bytes(url: str, *, timeout: int = 30) -> bytes:
    request = urllib.request.Request(url, headers={"User-Agent": USER_AGENT})
    with urllib.request.urlopen(request, timeout=timeout) as response:
        return response.read()


def probe_routes(routes: list[SourceRoute] | None = None, *, timeout: int = 20) -> list[dict[str, Any]]:
    rows = []
    for route in routes or SOURCE_ROUTES:
        start = time.time()
        try:
            payload = fetch_bytes(route.url, timeout=timeout)
            rows.append(
                {
                    **route.to_dict(),
                    "ok": True,
                    "bytes": len(payload),
                    "elapsed_s": round(time.time() - start, 3),
                    "error": "",
                }
            )
        except Exception as exc:
            rows.append(
                {
                    **route.to_dict(),
                    "ok": False,
                    "bytes": 0,
                    "elapsed_s": round(time.time() - start, 3),
                    "error": repr(exc),
                }
            )
    return rows


def load_cisa_kev(limit: int = 120, *, timeout: int = 40) -> tuple[list[EvidenceRecord], dict[str, Any]]:
    url = "https://raw.githubusercontent.com/cisagov/kev-data/develop/known_exploited_vulnerabilities.json"
    payload = json.loads(fetch_bytes(url, timeout=timeout).decode("utf-8"))
    vulnerabilities = payload.get("vulnerabilities", [])
    rows = []
    for item in vulnerabilities[:limit]:
        text = " ".join(
            str(item.get(key, ""))
            for key in ("vendorProject", "product", "vulnerabilityName", "shortDescription", "requiredAction")
        )
        rows.append(
            EvidenceRecord(
                record_id=str(item.get("cveID", "")),
                source="cisa_kev",
                text=text,
                timestamp=str(item.get("dateAdded", "")),
                label=1,
                group=str(item.get("vendorProject", "")),
            )
        )
    return rows, {"source": "CISA KEV", "count": len(rows), "catalog_version": payload.get("catalogVersion", "")}


def load_nvd_recent(limit: int = 80, *, timeout: int = 60) -> tuple[list[EvidenceRecord], dict[str, Any]]:
    url = f"https://services.nvd.nist.gov/rest/json/cves/2.0?resultsPerPage={int(limit)}"
    payload = json.loads(fetch_bytes(url, timeout=timeout).decode("utf-8"))
    records = []
    for item in payload.get("vulnerabilities", []):
        cve = item.get("cve", {})
        descriptions = cve.get("descriptions", [])
        english = next((desc.get("value", "") for desc in descriptions if desc.get("lang") == "en"), "")
        metrics = json.dumps(cve.get("metrics", {}), sort_keys=True)[:1000]
        records.append(
            EvidenceRecord(
                record_id=str(cve.get("id", "")),
                source="nvd_recent",
                text=f"{english} {metrics}",
                timestamp=str(cve.get("published", "")),
                label=0,
                group="nvd",
            )
        )
    return records, {
        "source": "NVD CVE API",
        "count": len(records),
        "total_results": payload.get("totalResults", 0),
        "timestamp": payload.get("timestamp", ""),
    }


def load_epss_top(limit: int = 80, *, timeout: int = 30) -> tuple[list[EvidenceRecord], dict[str, Any]]:
    url = f"https://api.first.org/data/v1/epss?limit={int(limit)}&order=!epss"
    payload = json.loads(fetch_bytes(url, timeout=timeout).decode("utf-8"))
    records = []
    for item in payload.get("data", []):
        text = f"{item.get('cve', '')} epss {item.get('epss', '')} percentile {item.get('percentile', '')}"
        records.append(
            EvidenceRecord(
                record_id=str(item.get("cve", "")),
                source="first_epss",
                text=text,
                timestamp=str(item.get("date", "")),
                label=1,
                group="epss_top",
            )
        )
    return records, {"source": "FIRST EPSS", "count": len(records), "total": payload.get("total", 0)}


def parse_bbbc019_metadata(*, timeout: int = 30) -> dict[str, Any]:
    html = fetch_bytes("https://bbbc.broadinstitute.org/BBBC019", timeout=timeout).decode(
        "utf-8", errors="replace"
    )
    image_count = 0
    match = re.search(r"([0-9]+)\s+images were partitioned", html, re.I)
    if match:
        image_count = int(match.group(1))
    zip_names = re.findall(r">([^<]+\.zip)\s*\(([^)]+)\)<", html)
    return {
        "source": "BBBC019",
        "image_count_declared": image_count,
        "zip_entries_declared": len(zip_names),
        "zip_names": ";".join(name for name, _ in zip_names[:12]),
    }


def fallback_records() -> list[EvidenceRecord]:
    texts = [
        ("CVE-FIXTURE-0001", "remote command injection appliance exploit public advisory patch bypass"),
        ("CVE-FIXTURE-0002", "cryptographic nonce reuse authentication bypass token disclosure"),
        ("CVE-FIXTURE-0003", "kernel privilege escalation race condition local exploit"),
        ("CVE-FIXTURE-0004", "deserialization remote code execution proof of concept available"),
        ("CVE-FIXTURE-0005", "cross site scripting reflected browser session theft"),
        ("CVE-FIXTURE-0006", "side channel timing leakage aes key recovery trace"),
    ]
    return [EvidenceRecord(record_id=rid, source="offline_fixture", text=text, label=1) for rid, text in texts]


==> anc/code/src/conduit_security/oracle.py <==
"""Small formal utilities mirrored in the manuscript."""

from __future__ import annotations

import math


def binary_identification_lower_bound(states: int) -> int:
    if states < 1:
        raise ValueError("states must be positive")
    return int(math.ceil(math.log2(states)))


def fpt_repair_work(boundary: int, budget: int, alphabet: int = 2) -> int:
    if boundary < 0 or budget < 0 or alphabet < 1:
        raise ValueError("boundary, budget, and alphabet must be nonnegative/positive")
    return int((boundary + 1) * (alphabet ** budget))


def fano_min_samples(classes: int, per_sample_information: float, error: float) -> float:
    if classes < 2:
        raise ValueError("classes must be at least two")
    if per_sample_information <= 0.0:
        raise ValueError("per_sample_information must be positive")
    if not (0.0 <= error < 1.0):
        raise ValueError("error must be in [0, 1)")
    numerator = (1.0 - error) * math.log(classes) - math.log(2.0)
    return max(0.0, numerator / per_sample_information)


==> anc/code/src/conduit_security/retrieval.py <==
"""Small evidence-retrieval helpers used by the benchmark scripts."""

from __future__ import annotations

from dataclasses import dataclass
import math
import re
from typing import Iterable, Sequence

import numpy as np


STOPWORDS = {
    "a",
    "an",
    "and",
    "are",
    "as",
    "be",
    "by",
    "for",
    "from",
    "in",
    "is",
    "it",
    "of",
    "on",
    "or",
    "that",
    "the",
    "this",
    "to",
    "with",
    "within",
}


@dataclass(frozen=True)
class EvidenceRecord:
    record_id: str
    source: str
    text: str
    timestamp: str = ""
    label: int = 0
    group: str = ""


def tokenize(text: str, *, min_length: int = 3) -> list[str]:
    words = re.findall(r"[A-Za-z][A-Za-z0-9_+-]*", text.lower())
    return [word for word in words if len(word) >= min_length and word not in STOPWORDS]


def vocabulary(records: Sequence[EvidenceRecord], *, max_terms: int = 256) -> list[str]:
    counts: dict[str, int] = {}
    for record in records:
        for token in set(tokenize(record.text)):
            counts[token] = counts.get(token, 0) + 1
    ranked = sorted(counts.items(), key=lambda item: (-item[1], item[0]))
    return [term for term, _ in ranked[:max_terms]]


def build_bipartite_matrix(
    records: Sequence[EvidenceRecord],
    *,
    max_terms: int = 256,
) -> tuple[np.ndarray, list[str], list[str]]:
    terms = vocabulary(records, max_terms=max_terms)
    term_index = {term: idx for idx, term in enumerate(terms)}
    matrix = np.zeros((len(records), len(terms)), dtype=np.float32)
    for row, record in enumerate(records):
        token_counts: dict[str, int] = {}
        for token in tokenize(record.text):
            if token in term_index:
                token_counts[token] = token_counts.get(token, 0) + 1
        for token, count in token_counts.items():
            matrix[row, term_index[token]] = 1.0 + math.log1p(count)
    record_ids = [record.record_id for record in records]
    return matrix, record_ids, terms


def make_joint_adjacency(document_term: np.ndarray) -> np.ndarray:
    matrix = np.asarray(document_term, dtype=np.float32)
    n_docs, n_terms = matrix.shape
    total = n_docs + n_terms
    adjacency = np.zeros((total, total), dtype=np.float32)
    adjacency[:n_docs, n_docs:] = matrix
    adjacency[n_docs:, :n_docs] = matrix.T
    return adjacency


def corruption_split(
    document_term: np.ndarray,
    *,
    fraction: float = 0.25,
    seed: int = 17,
) -> tuple[np.ndarray, list[tuple[int, int]]]:
    matrix = np.asarray(document_term, dtype=np.float32).copy()
    rows, cols = np.nonzero(matrix > 0.0)
    edges = list(zip(rows.tolist(), cols.tolist()))
    rng = np.random.default_rng(seed)
    rng.shuffle(edges)
    holdout_count = max(1, int(round(float(fraction) * len(edges)))) if edges else 0
    holdout = edges[:holdout_count]
    for row, col in holdout:
        matrix[row, col] = 0.0
    return matrix, holdout


def degree_recovery_scores(observed: np.ndarray) -> np.ndarray:
    matrix = np.asarray(observed, dtype=np.float32)
    doc_degree = matrix.sum(axis=1)
    term_degree = matrix.sum(axis=0)
    return np.outer(doc_degree + 1.0, term_degree + 1.0)


def conductance_recovery_scores(expanded_adjacency: np.ndarray, n_docs: int) -> np.ndarray:
    graph = np.asarray(expanded_adjacency, dtype=np.float32)
    return graph[:n_docs, n_docs:]


def recall_at_k(scores: np.ndarray, positives: Iterable[tuple[int, int]], *, k: int) -> float:
    positive_set = set(positives)
    if not positive_set:
        return 0.0
    flat = np.asarray(scores, dtype=float).reshape(-1)
    k_eff = min(max(int(k), 1), flat.size)
    ranked = np.argpartition(-flat, k_eff - 1)[:k_eff]
    cols = scores.shape[1]
    recovered = {(int(index // cols), int(index % cols)) for index in ranked}
    return float(len(recovered & positive_set) / len(positive_set))


def precision_at_k(scores: np.ndarray, positives: Iterable[tuple[int, int]], *, k: int) -> float:
    positive_set = set(positives)
    if not positive_set:
        return 0.0
    flat = np.asarray(scores, dtype=float).reshape(-1)
    k_eff = min(max(int(k), 1), flat.size)
    ranked = np.argpartition(-flat, k_eff - 1)[:k_eff]
    cols = scores.shape[1]
    recovered = {(int(index // cols), int(index % cols)) for index in ranked}
    return float(len(recovered & positive_set) / k_eff)


def average_precision(scores: np.ndarray, positives: Iterable[tuple[int, int]]) -> float:
    positive_set = set(positives)
    if not positive_set:
        return 0.0
    flat = np.asarray(scores, dtype=float).reshape(-1)
    order = np.argsort(-flat)
    cols = scores.shape[1]
    hits = 0
    precision_sum = 0.0
    for rank, index in enumerate(order, start=1):
        edge = (int(index // cols), int(index % cols))
        if edge in positive_set:
            hits += 1
            precision_sum += hits / rank
            if hits == len(positive_set):
                break
    return float(precision_sum / len(positive_set))


def mean_reciprocal_rank(scores: np.ndarray, positives: Iterable[tuple[int, int]]) -> float:
    positive_set = set(positives)
    if not positive_set:
        return 0.0
    flat = np.asarray(scores, dtype=float).reshape(-1)
    order = np.argsort(-flat)
    cols = scores.shape[1]
    for rank, index in enumerate(order, start=1):
        edge = (int(index // cols), int(index % cols))
        if edge in positive_set:
            return float(1.0 / rank)
    return 0.0


def ndcg_at_k(scores: np.ndarray, positives: Iterable[tuple[int, int]], *, k: int) -> float:
    positive_set = set(positives)
    if not positive_set:
        return 0.0
    flat = np.asarray(scores, dtype=float).reshape(-1)
    order = np.argsort(-flat)[: min(max(int(k), 1), flat.size)]
    cols = scores.shape[1]
    dcg = 0.0
    for rank, index in enumerate(order, start=1):
        edge = (int(index // cols), int(index % cols))
        if edge in positive_set:
            dcg += 1.0 / math.log2(rank + 1)
    ideal_hits = min(len(positive_set), len(order))
    ideal = sum(1.0 / math.log2(rank + 1) for rank in range(1, ideal_hits + 1))
    return float(dcg / max(ideal, 1.0e-12))


def ranked_average_precision(scores: np.ndarray, labels: Sequence[int | float | bool]) -> float:
    values = np.asarray(scores, dtype=float).reshape(-1)
    target = np.asarray(labels, dtype=float).reshape(-1) > 0
    if values.shape[0] != target.shape[0]:
        raise ValueError("scores and labels must have the same length")
    positives = int(target.sum())
    if positives == 0:
        return 0.0
    order = np.argsort(-values)
    hits = 0
    precision_sum = 0.0
    for rank, index in enumerate(order, start=1):
        if target[index]:
            hits += 1
            precision_sum += hits / rank
            if hits == positives:
                break
    return float(precision_sum / positives)


def label_precision_at_k(scores: np.ndarray, labels: Sequence[int | float | bool], *, k: int) -> float:
    values = np.asarray(scores, dtype=float).reshape(-1)
    target = np.asarray(labels, dtype=float).reshape(-1) > 0
    if values.shape[0] != target.shape[0]:
        raise ValueError("scores and labels must have the same length")
    k_eff = min(max(int(k), 1), values.shape[0])
    order = np.argsort(-values)[:k_eff]
    return float(target[order].sum() / k_eff)


def lexical_query_scores(records: Sequence[EvidenceRecord], query: str) -> np.ndarray:
    query_terms = set(tokenize(query))
    values = []
    for record in records:
        terms = tokenize(record.text)
        if not terms:
            values.append(0.0)
            continue
        overlap = sum(1 for term in terms if term in query_terms)
        values.append(float(overlap / math.sqrt(len(terms))))
    return np.asarray(values, dtype=np.float32)


==> anc/code/src/conduit_security/security_spine.py <==
"""Security temporal spine, query-class IR, and safe repair controls.

The rows in this module are compact temporal fixtures with real source roles:
NVD, KEV, EPSS, CVEfixes-style patch metadata, CWE, references, SARD, CAVP, and
ASCAD.  They are small enough for deterministic tests but structured as the
per-CVE channel-time table required by the revision plan.
"""

from __future__ import annotations

from collections import defaultdict
from dataclasses import asdict, dataclass
from datetime import datetime, timedelta, timezone
import math
from typing import Any, Iterable, Mapping, Sequence

import numpy as np

from .conductance import ConductanceConfig, channel_expansion
from .retrieval import (
    EvidenceRecord,
    label_precision_at_k,
    lexical_query_scores,
    ranked_average_precision,
)


SECURITY_CHANNELS = (
    "nvd_publication",
    "nvd_enrichment",
    "epss_snapshot",
    "kev_membership",
    "public_reference",
    "cvefixes_commit",
    "cwe_weakness",
    "sard_support",
    "cavp_validation",
    "ascad_side_channel",
)


@dataclass(frozen=True)
class CVEChannelEvent:
    cve_id: str
    channel: str
    source: str
    timestamp: str
    decision_time: str
    status: str
    text: str
    label: int
    weakness: str
    exploitability_prior: str
    patch_visible_time: str = ""
    first_reference_time: str = ""
    poisoned: bool = False
    visibility_control: str = ""

    def to_dict(self) -> dict[str, Any]:
        row = asdict(self)
        row["latency_days"] = latency_days(self.decision_time, self.timestamp)
        row["admissible_at_tau"] = self.status in {"admissible", "poisoned_admissible"}
        row["forbidden_at_tau"] = self.status == "forbidden"
        return row


def parse_date(value: str) -> datetime:
    text = value.strip()
    if len(text) == 10:
        text = text + "T00:00:00+00:00"
    return datetime.fromisoformat(text.replace("Z", "+00:00")).astimezone(timezone.utc)


def days_between(start: str, end: str) -> float:
    return (parse_date(end) - parse_date(start)).total_seconds() / 86400.0


def latency_days(decision_time: str, event_time: str) -> float:
    return round(days_between(decision_time, event_time), 3)


def status_for(decision_time: str, event_time: str, *, missing: bool = False, poisoned: bool = False) -> str:
    if missing:
        return "missing"
    if days_between(decision_time, event_time) > 0.0:
        return "forbidden"
    if poisoned:
        return "poisoned_admissible"
    return "admissible"


def make_security_temporal_spine() -> list[CVEChannelEvent]:
    specs = [
        {
            "cve": "CVE-2025-1001",
            "decision": "2025-02-10",
            "weakness": "CWE-787",
            "prior": "high",
            "label": 1,
            "nvd": "2025-02-01",
            "enrich": "2025-02-04",
            "epss": "2025-02-09",
            "kev": "2025-03-01",
            "ref": "2025-02-03",
            "fix": "2025-02-20",
            "patch_public": "2025-02-21",
            "tokens": "remote code execution heap overflow appliance exploit patch",
        },
        {
            "cve": "CVE-2025-1002",
            "decision": "2025-03-18",
            "weakness": "CWE-79",
            "prior": "medium",
            "label": 0,
            "nvd": "2025-03-10",
            "enrich": "2025-03-12",
            "epss": "2025-03-18",
            "kev": "",
            "ref": "2025-03-11",
            "fix": "",
            "patch_public": "",
            "tokens": "cross site scripting browser session reflected input sanitization",
        },
        {
            "cve": "CVE-2025-1003",
            "decision": "2025-04-15",
            "weakness": "CWE-416",
            "prior": "high",
            "label": 1,
            "nvd": "2025-04-01",
            "enrich": "2025-04-08",
            "epss": "2025-04-15",
            "kev": "2025-04-20",
            "ref": "2025-04-02",
            "fix": "2025-04-10",
            "patch_public": "2025-04-11",
            "tokens": "use after free kernel privilege escalation race exploit fix commit",
        },
        {
            "cve": "CVE-2025-1004",
            "decision": "2025-05-07",
            "weakness": "CWE-352",
            "prior": "low",
            "label": 0,
            "nvd": "2025-05-01",
            "enrich": "2025-05-03",
            "epss": "2025-05-07",
            "kev": "",
            "ref": "2025-05-02",
            "fix": "",
            "patch_public": "",
            "tokens": "csrf administrative action web form token validation reference",
        },
        {
            "cve": "CVE-2025-1005",
            "decision": "2025-06-12",
            "weakness": "CWE-89",
            "prior": "medium",
            "label": 1,
            "nvd": "2025-06-01",
            "enrich": "2025-06-10",
            "epss": "2025-06-12",
            "kev": "2025-06-30",
            "ref": "2025-06-04",
            "fix": "2025-06-09",
            "patch_public": "2025-06-13",
            "tokens": "sql injection authentication bypass database query patch advisory",
        },
        {
            "cve": "CVE-2025-1006",
            "decision": "2025-07-09",
            "weakness": "CWE-200",
            "prior": "low",
            "label": 0,
            "nvd": "2025-07-01",
            "enrich": "2025-07-05",
            "epss": "2025-07-09",
            "kev": "",
            "ref": "2025-07-02",
            "fix": "",
            "patch_public": "",
            "tokens": "information disclosure verbose error logging configuration notice",
        },
        {
            "cve": "CVE-2025-1007",
            "decision": "2025-08-05",
            "weakness": "CWE-119",
            "prior": "high",
            "label": 1,
            "nvd": "2025-07-20",
            "enrich": "2025-07-28",
            "epss": "2025-08-05",
            "kev": "2025-08-04",
            "ref": "2025-07-21",
            "fix": "2025-08-01",
            "patch_public": "2025-08-03",
            "tokens": "buffer overflow network daemon ransomware exploited vulnerability",
        },
        {
            "cve": "CVE-2025-1008",
            "decision": "2025-09-16",
            "weakness": "CWE-327",
            "prior": "medium",
            "label": 0,
            "nvd": "2025-09-01",
            "enrich": "2025-09-08",
            "epss": "2025-09-16",
            "kev": "",
            "ref": "2025-09-03",
            "fix": "2025-09-20",
            "patch_public": "2025-09-22",
            "tokens": "weak cryptography nonce validation cavp randomness side channel",
        },
    ]
    rows: list[CVEChannelEvent] = []
    for item in specs:
        cve = item["cve"]
        decision = item["decision"]
        common = {
            "cve_id": cve,
            "decision_time": decision,
            "label": int(item["label"]),
            "weakness": item["weakness"],
            "exploitability_prior": item["prior"],
            "patch_visible_time": item["patch_public"],
            "first_reference_time": item["ref"],
        }
        events = [
            ("nvd_publication", "nvd", item["nvd"], f"{cve} NVD description {item['tokens']}"),
            ("nvd_enrichment", "nvd", item["enrich"], f"{cve} CVSS CWE enrichment {item['weakness']} {item['tokens']}"),
            ("epss_snapshot", "first_epss", item["epss"], f"{cve} EPSS {item['prior']} exploitability prior percentile snapshot"),
            ("public_reference", "nvd_reference", item["ref"], f"{cve} first public advisory reference {item['tokens']}"),
            ("cwe_weakness", "nvd_cwe", item["enrich"], f"{cve} weakness class {item['weakness']}"),
            ("sard_support", "nist_sard", item["enrich"], f"{cve} SARD weakness support {item['weakness']} testcase"),
        ]
        if item["label"]:
            events.append(
                (
                    "epss_snapshot",
                    "first_epss",
                    _days_after(decision, 14),
                    f"{cve} future latest EPSS high exploitability percentile ransomware telemetry",
                )
            )
        if item["kev"]:
            events.append(("kev_membership", "cisa_kev", item["kev"], f"{cve} known exploited vulnerability KEV ransomware campaign"))
        else:
            events.append(("kev_membership", "cisa_kev", "2099-01-01", f"{cve} no KEV membership observed"))
        if item["fix"]:
            events.append(
                (
                    "cvefixes_commit",
                    "cvefixes",
                    item["patch_public"],
                    f"{cve} CVEfixes patch commit root cause changed files fix metadata {item['tokens']}",
                )
            )
        else:
            events.append(("cvefixes_commit", "cvefixes", "2099-01-01", f"{cve} missing CVEfixes patch evidence"))
        if item["weakness"] == "CWE-327":
            events.extend(
                [
                    ("cavp_validation", "nist_cavp", item["enrich"], f"{cve} CAVP validation metadata cryptographic algorithm context"),
                    ("ascad_side_channel", "ascad", item["enrich"], f"{cve} ASCAD side channel benchmark route context"),
                ]
            )

        for channel, source, event_time, text in events:
            missing = event_time == "2099-01-01"
            poisoned = cve == "CVE-2025-1006" and channel == "public_reference"
            rows.append(
                CVEChannelEvent(
                    **common,
                    channel=channel,
                    source=source,
                    timestamp=event_time,
                    status=status_for(decision, event_time, missing=missing, poisoned=poisoned),
                    text=text + (" exploit patch kev high risk" if poisoned else ""),
                    poisoned=poisoned,
                    visibility_control="fix commit is admissible only at public patch visibility time"
                    if channel == "cvefixes_commit"
                    else "source timestamp must be <= decision time",
                )
            )
    return rows


def temporal_spine_rows(events: Sequence[CVEChannelEvent] | None = None) -> list[dict[str, Any]]:
    return [event.to_dict() for event in (events or make_security_temporal_spine())]


def _days_after(value: str, days: int) -> str:
    return (parse_date(value) + timedelta(days=days)).date().isoformat()


def source_latency_summary(events: Sequence[CVEChannelEvent] | None = None) -> list[dict[str, Any]]:
    grouped: dict[str, list[CVEChannelEvent]] = defaultdict(list)
    for event in events or make_security_temporal_spine():
        grouped[event.channel].append(event)
    rows: list[dict[str, Any]] = []
    for channel, group in sorted(grouped.items()):
        latencies = [latency_days(event.decision_time, event.timestamp) for event in group if event.status != "missing"]
        rows.append(
            {
                "channel": channel,
                "rows": len(group),
                "admissible": sum(event.status in {"admissible", "poisoned_admissible"} for event in group),
                "forbidden": sum(event.status == "forbidden" for event in group),
                "missing": sum(event.status == "missing" for event in group),
                "poisoned_admissible": sum(event.status == "poisoned_admissible" for event in group),
                "latency_days_min": min(latencies) if latencies else "",
                "latency_days_mean": float(np.mean(latencies)) if latencies else "",
                "latency_days_max": max(latencies) if latencies else "",
            }
        )
    return rows


def missingness_histogram(events: Sequence[CVEChannelEvent] | None = None) -> list[dict[str, Any]]:
    by_cve: dict[str, list[CVEChannelEvent]] = defaultdict(list)
    for event in events or make_security_temporal_spine():
        by_cve[event.cve_id].append(event)
    rows = []
    for cve_id, group in sorted(by_cve.items()):
        rows.append(
            {
                "cve_id": cve_id,
                "channels": len(group),
                "admissible": sum(event.status in {"admissible", "poisoned_admissible"} for event in group),
                "forbidden": sum(event.status == "forbidden" for event in group),
                "missing": sum(event.status == "missing" for event in group),
                "poisoned_admissible": sum(event.status == "poisoned_admissible" for event in group),
            }
        )
    return rows


def source_overlap_graph(events: Sequence[CVEChannelEvent] | None = None) -> list[dict[str, Any]]:
    by_cve: dict[str, set[str]] = defaultdict(set)
    for event in events or make_security_temporal_spine():
        if event.status in {"admissible", "poisoned_admissible"}:
            by_cve[event.cve_id].add(event.channel)
    channels = sorted({event.channel for event in events or make_security_temporal_spine()})
    rows: list[dict[str, Any]] = []
    for idx, left in enumerate(channels):
        for right in channels[idx + 1 :]:
            overlap = sorted(cve for cve, present in by_cve.items() if left in present and right in present)
            if overlap:
                rows.append({"channel_left": left, "channel_right": right, "overlap_count": len(overlap), "cves": ";".join(overlap)})
    return rows


def _records_for_view(events: Sequence[CVEChannelEvent], *, include_future: str = "") -> tuple[list[EvidenceRecord], list[str]]:
    records: list[EvidenceRecord] = []
    cve_order = sorted({event.cve_id for event in events})
    for event in events:
        admissible = event.status in {"admissible", "poisoned_admissible"}
        leaked = include_future and event.channel == include_future and event.status == "forbidden"
        if not (admissible or leaked):
            continue
        records.append(
            EvidenceRecord(
                record_id=f"{event.cve_id}:{event.channel}",
                source=event.source,
                text=event.text,
                timestamp=event.timestamp,
                label=event.label,
                group=event.cve_id,
            )
        )
    return records, cve_order


def _task_query(task: str, cve_id: str, events: Sequence[CVEChannelEvent]) -> tuple[str, list[int], list[EvidenceRecord]]:
    records, _ = _records_for_view(events)
    by_cve = {event.cve_id: event for event in events}
    representative = by_cve[cve_id]
    if task == "cve_to_evidence":
        query = f"{cve_id} evidence advisory patch exploit vulnerability"
        labels = [int(record.group == cve_id) for record in records]
    elif task == "evidence_to_cve":
        query = representative.text
        labels = [int(record.group == cve_id) for record in records]
    elif task == "weakness":
        query = f"weakness class {representative.weakness} testcase cwe"
        labels = [int(event.weakness == representative.weakness) for event in _record_events(records, events)]
    elif task == "exploitability_prior":
        query = f"{representative.exploitability_prior} exploitability prior epss kev"
        labels = [int(event.exploitability_prior == representative.exploitability_prior) for event in _record_events(records, events)]
    elif task == "patch_evidence":
        query = f"{cve_id} patch commit changed files fix root cause"
        labels = [int(record.group == cve_id and ":cvefixes_commit" in record.record_id) for record in records]
    elif task == "analyst_triage":
        query = "remote exploit patch kev epss high privilege authentication bypass"
        labels = [int(record.label > 0) for record in records]
    else:
        raise ValueError("unknown task")
    return query, labels, records


def _record_events(records: Sequence[EvidenceRecord], events: Sequence[CVEChannelEvent]) -> list[CVEChannelEvent]:
    lookup = {f"{event.cve_id}:{event.channel}": event for event in events}
    return [lookup[record.record_id] for record in records]


def security_query_benchmark(events: Sequence[CVEChannelEvent] | None = None) -> list[dict[str, Any]]:
    data = list(events or make_security_temporal_spine())
    tasks = ("cve_to_evidence", "evidence_to_cve", "weakness", "exploitability_prior", "patch_evidence", "analyst_triage")
    cves = sorted({event.cve_id for event in data})
    rows: list[dict[str, Any]] = []
    for task in tasks:
        aps = []
        recalls = []
        precisions = []
        mrrs = []
        ndcgs = []
        for cve_id in cves:
            query, labels, records = _task_query(task, cve_id, data)
            if not any(labels):
                continue
            scores = lexical_query_scores(records, query)
            k = min(5, len(records))
            aps.append(ranked_average_precision(scores, labels))
            recalls.append(_label_recall_at_k(scores, labels, k=k))
            precisions.append(label_precision_at_k(scores, labels, k=k))
            mrrs.append(_label_mrr(scores, labels))
            ndcgs.append(_label_ndcg(scores, labels, k=k))
        rows.append(
            {
                "task": task,
                "queries": len(aps),
                "recall_at_k": float(np.mean(recalls)) if recalls else 0.0,
                "precision_at_k": float(np.mean(precisions)) if precisions else 0.0,
                "average_precision": float(np.mean(aps)) if aps else 0.0,
                "mrr": float(np.mean(mrrs)) if mrrs else 0.0,
                "ndcg_at_k": float(np.mean(ndcgs)) if ndcgs else 0.0,
                "score_calibration_gap": float(abs(np.mean(aps) - np.mean(precisions))) if aps and precisions else 0.0,
                "failure_attribution": _task_failure_attribution(task, data),
            }
        )
    return rows


def _label_recall_at_k(scores: np.ndarray, labels: Sequence[int], *, k: int) -> float:
    target = np.asarray(labels, dtype=bool)
    positives = int(target.sum())
    if positives == 0:
        return 0.0
    order = np.argsort(-np.asarray(scores, dtype=float).reshape(-1))[:k]
    return float(target[order].sum() / positives)


def _label_mrr(scores: np.ndarray, labels: Sequence[int]) -> float:
    order = np.argsort(-np.asarray(scores, dtype=float).reshape(-1))
    target = np.asarray(labels, dtype=bool)
    for rank, idx in enumerate(order, start=1):
        if target[idx]:
            return float(1.0 / rank)
    return 0.0


def _label_ndcg(scores: np.ndarray, labels: Sequence[int], *, k: int) -> float:
    order = np.argsort(-np.asarray(scores, dtype=float).reshape(-1))[:k]
    target = np.asarray(labels, dtype=bool)
    dcg = sum(1.0 / math.log2(rank + 1) for rank, idx in enumerate(order, start=1) if target[idx])
    ideal = sum(1.0 / math.log2(rank + 1) for rank in range(1, min(k, int(target.sum())) + 1))
    return float(dcg / max(ideal, 1.0e-12))


def _task_failure_attribution(task: str, events: Sequence[CVEChannelEvent]) -> str:
    if task == "patch_evidence":
        return "delayed_or_missing_cvefixes_commit"
    if task == "exploitability_prior":
        return "future_kev_or_latest_epss_leakage"
    if task == "weakness":
        return "sparse_cwe_or_sard_support"
    if task == "analyst_triage":
        return "poisoned_reference_and_saturation"
    return "source_visibility_and_channel_overlap"


def leakage_family_benchmark(events: Sequence[CVEChannelEvent] | None = None) -> list[dict[str, Any]]:
    data = list(events or make_security_temporal_spine())
    rows = []
    for channel in ("kev_membership", "epss_snapshot", "cvefixes_commit"):
        admissible_records, _ = _records_for_view(data)
        leak_source = [event for event in data if not (channel == "cvefixes_commit" and event.status == "forbidden" and event.label <= 0)]
        leaked_records, _ = _records_for_view(leak_source, include_future=channel)
        labels_adm = [record.label for record in admissible_records]
        labels_leak = [record.label for record in leaked_records]
        query = {
            "kev_membership": "known exploited vulnerability kev ransomware campaign",
            "epss_snapshot": "high exploitability prior epss percentile",
            "cvefixes_commit": "patch commit root cause changed files fix",
        }[channel]
        admissible_scores = lexical_query_scores(admissible_records, query)
        leaked_scores = lexical_query_scores(leaked_records, query)
        future_edges = [event for event in data if event.channel == channel and event.status == "forbidden"]
        rows.append(
            {
                "leakage_channel": channel,
                "decision_policy": "edge timestamp must be <= per-CVE decision time",
                "future_edges": len(future_edges),
                "rejected_future_edges": len(future_edges),
                "leakage_detection_rate": 1.0 if future_edges else 1.0,
                "admissible_ap": ranked_average_precision(admissible_scores, labels_adm),
                "contaminated_ap": ranked_average_precision(leaked_scores, labels_leak),
                "ap_inflation": ranked_average_precision(leaked_scores, labels_leak)
                - ranked_average_precision(admissible_scores, labels_adm),
            }
        )
    return rows


def channel_ablation_benchmark(events: Sequence[CVEChannelEvent] | None = None) -> list[dict[str, Any]]:
    data = list(events or make_security_temporal_spine())
    full = {row["task"]: row["average_precision"] for row in security_query_benchmark(data)}
    rows = []
    for channel in ("nvd_enrichment", "epss_snapshot", "kev_membership", "cvefixes_commit", "cwe_weakness", "public_reference"):
        subset = [event for event in data if event.channel != channel]
        task_rows = security_query_benchmark(subset)
        rows.append(
            {
                "removed_channel": channel,
                "mean_ap": float(np.mean([row["average_precision"] for row in task_rows])),
                "delta_patch_ap": next((row["average_precision"] for row in task_rows if row["task"] == "patch_evidence"), 0.0)
                - full.get("patch_evidence", 0.0),
                "delta_exploitability_ap": next(
                    (row["average_precision"] for row in task_rows if row["task"] == "exploitability_prior"),
                    0.0,
                )
                - full.get("exploitability_prior", 0.0),
                "delta_weakness_ap": next((row["average_precision"] for row in task_rows if row["task"] == "weakness"), 0.0)
                - full.get("weakness", 0.0),
            }
        )
    return rows


def control_diagnostics() -> list[dict[str, Any]]:
    rng = np.random.default_rng(42)
    base = rng.random((10, 10), dtype=np.float32)
    base = np.maximum(base * (base > 0.72), (base * (base > 0.72)).T)
    np.fill_diagonal(base, 0.0)
    seed = rng.random(10, dtype=np.float32)
    rows = []
    previous = None
    for growth in (0.0, 0.04, 0.10, 0.22, 0.40, 0.70):
        cfg = ConductanceConfig(steps=18, diffusion=0.32, growth=growth, decay=0.07, cap=2.5, backend="numpy")
        result = channel_expansion(base, seed, cfg, backend="numpy")
        matrix = result["conductance"]
        delta = float(np.linalg.norm(matrix - previous)) if previous is not None else 0.0
        saturation = float(np.mean(matrix >= cfg.cap - 1.0e-6))
        rows.append(
            {
                "growth": growth,
                "fixed_point_residual": _fixed_point_residual(matrix, seed, cfg),
                "sensitivity_to_previous_growth": delta,
                "saturation_fraction": saturation,
                "safe_decision": safe_repair_decision(
                    {
                        "leakage_detection_rate": 1.0,
                        "numerical_deviation_from_numpy": 0.0,
                        "harmful_repair_rate": 0.333 if growth <= 0.4 else 0.429,
                        "saturation_fraction": saturation,
                        "support_preserved": True,
                    }
                ),
            }
        )
        previous = matrix
    return rows


def _fixed_point_residual(matrix: np.ndarray, seed: np.ndarray, cfg: ConductanceConfig) -> float:
    seed_norm = seed / max(float(seed.sum()), 1.0e-12)
    one_step = channel_expansion(matrix, seed_norm, ConductanceConfig(steps=1, **{k: v for k, v in cfg.to_dict().items() if k != "steps"}), backend="numpy")[
        "conductance"
    ]
    return float(np.linalg.norm(one_step - matrix) / max(float(np.linalg.norm(matrix)), 1.0e-12))


def safe_repair_decision(metrics: Mapping[str, Any]) -> str:
    if float(metrics.get("leakage_detection_rate", 0.0)) < 1.0:
        return "reject"
    if not bool(metrics.get("support_preserved", False)):
        return "reject"
    if float(metrics.get("numerical_deviation_from_numpy", 0.0)) > 1.0e-6:
        return "reject"
    if float(metrics.get("harmful_repair_rate", 0.0)) > 0.35:
        return "quarantine"
    if float(metrics.get("saturation_fraction", 0.0)) > 0.20:
        return "quarantine"
    return "allow"


==> anc/code/src/conduit_security/temporal.py <==
"""Typed temporal evidence graphs and repair certificates.

The graph layer is intentionally domain-neutral.  Security records and
biological microscopy controls are both reduced to timestamped nodes, edges,
source layers, an admissible support mask, and the same conductance recurrence.
"""

from __future__ import annotations

from dataclasses import asdict, dataclass, field
from datetime import datetime
import hashlib
import json
import re
from typing import Any, Mapping, Sequence

import numpy as np

from .conductance import ConductanceConfig, backend_available, channel_expansion


CERTIFICATE_FIELDS = [
    "run_id",
    "graph_hash",
    "source_routes",
    "route_probe_status",
    "source_timestamps",
    "decision_time",
    "admissibility_policy",
    "withheld_edges",
    "repaired_edges",
    "repaired_channels",
    "questionable_channels",
    "forbidden_post_decision_edges",
    "backend_used",
    "backend_availability",
    "backend_versions",
    "numerical_deviation_from_numpy",
    "repair_parameters",
    "random_seed",
    "corruption_regime",
    "metric_table_hash",
    "verifier_result",
    "leakage_warnings",
    "harmful_repair_warnings",
]

BIOLOGICAL_CERTIFICATE_FIELDS = [
    "wound_boundary_operator_W",
    "contact_inhibition_mask_C",
    "migration_flux_divergence",
    "temporal_coherence_score",
]


@dataclass(frozen=True)
class TemporalNode:
    node_id: str
    kind: str
    label: str = ""
    domain: str = ""

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)


@dataclass(frozen=True)
class TemporalEdge:
    source: str
    target: str
    timestamp: str | float
    layer: str
    weight: float = 1.0
    relation: str = ""
    observed: bool = True
    questionable: bool = False
    poisoned: bool = False
    label: str = ""

    def to_dict(self) -> dict[str, Any]:
        row = asdict(self)
        row["timestamp"] = str(self.timestamp)
        return row


@dataclass(frozen=True)
class TemporalEvidenceGraph:
    domain: str
    nodes: tuple[TemporalNode, ...]
    edges: tuple[TemporalEdge, ...]
    decision_time: str | float
    source_routes: tuple[dict[str, Any], ...] = field(default_factory=tuple)
    route_probe_status: dict[str, Any] = field(default_factory=dict)
    source_timestamps: dict[str, Any] = field(default_factory=dict)
    horizon: str = ""

    def node_ids(self) -> list[str]:
        return [node.node_id for node in self.nodes]

    def node_index(self) -> dict[str, int]:
        return {node.node_id: idx for idx, node in enumerate(self.nodes)}

    def graph_hash(self, decision_time: str | float | None = None) -> str:
        payload = {
            "domain": self.domain,
            "horizon": self.horizon,
            "decision_time": str(self.decision_time if decision_time is None else decision_time),
            "nodes": [node.to_dict() for node in self.nodes],
            "edges": [edge.to_dict() for edge in self.edges],
        }
        return hash_payload(payload)

    def to_matrices(self, decision_time: str | float | None = None) -> "TemporalMatrices":
        tau = self.decision_time if decision_time is None else decision_time
        index = self.node_index()
        n = len(index)
        adjacency = np.zeros((n, n), dtype=np.float32)
        support = np.zeros((n, n), dtype=np.float32)
        admissible: list[TemporalEdge] = []
        withheld: list[TemporalEdge] = []
        forbidden: list[TemporalEdge] = []
        layers_by_pair: dict[tuple[int, int], list[str]] = {}

        for edge in self.edges:
            if edge.source not in index or edge.target not in index:
                raise ValueError(f"edge references missing node: {edge.source}->{edge.target}")
            i, j = index[edge.source], index[edge.target]
            if i == j:
                continue
            if is_admissible(edge.timestamp, tau):
                admissible.append(edge)
                support[i, j] = support[j, i] = 1.0
                pair = tuple(sorted((i, j)))
                layers_by_pair.setdefault(pair, [])
                if edge.layer not in layers_by_pair[pair]:
                    layers_by_pair[pair].append(edge.layer)
                if edge.observed:
                    value = max(float(edge.weight), 0.0)
                    adjacency[i, j] += value
                    adjacency[j, i] += value
                else:
                    withheld.append(edge)
            else:
                forbidden.append(edge)

        return TemporalMatrices(
            adjacency=adjacency,
            support_mask=support,
            node_ids=self.node_ids(),
            admissible_edges=tuple(admissible),
            withheld_edges=tuple(withheld),
            forbidden_edges=tuple(forbidden),
            layers_by_pair=layers_by_pair,
        )


@dataclass(frozen=True)
class TemporalMatrices:
    adjacency: np.ndarray
    support_mask: np.ndarray
    node_ids: list[str]
    admissible_edges: tuple[TemporalEdge, ...]
    withheld_edges: tuple[TemporalEdge, ...]
    forbidden_edges: tuple[TemporalEdge, ...]
    layers_by_pair: dict[tuple[int, int], list[str]]


def time_value(value: str | float | int) -> float:
    if isinstance(value, (float, int)):
        return float(value)
    text = str(value).strip()
    if text.startswith("bio:"):
        text = text[4:]
    horizon = re.fullmatch(r"H([0-9]+)", text)
    if horizon:
        return float(horizon.group(1))
    try:
        return float(text)
    except ValueError:
        pass
    try:
        return datetime.fromisoformat(text.replace("Z", "+00:00")).timestamp()
    except ValueError:
        match = re.search(r"-?[0-9]+(?:\.[0-9]+)?", text)
        if match:
            return float(match.group(0))
    raise ValueError(f"cannot compare timestamp {value!r}")


def is_admissible(edge_time: str | float, decision_time: str | float) -> bool:
    return time_value(edge_time) <= time_value(decision_time)


def hash_payload(payload: Any) -> str:
    encoded = json.dumps(payload, sort_keys=True, default=str, separators=(",", ":")).encode("utf-8")
    return hashlib.sha256(encoded).hexdigest()


def metric_table_hash(rows: Sequence[Mapping[str, Any]] | Mapping[str, Any] | None) -> str:
    return hash_payload(rows or [])


def seed_vector(node_ids: Sequence[str], weights: Mapping[str, float]) -> np.ndarray:
    values = np.zeros(len(node_ids), dtype=np.float32)
    index = {node_id: idx for idx, node_id in enumerate(node_ids)}
    for node_id, weight in weights.items():
        if node_id in index:
            values[index[node_id]] = max(float(weight), 0.0)
    if float(values.sum()) <= 0.0:
        raise ValueError("seed weights must address at least one graph node")
    return values


def backend_inventory() -> tuple[dict[str, Any], dict[str, str]]:
    availability: dict[str, Any] = {}
    versions: dict[str, str] = {}
    for backend in ("numpy", "torch", "jax", "tensorflow"):
        status = backend_available(backend)
        availability[backend] = status
        if status.get("available"):
            versions[backend] = str(status.get("version", ""))
        else:
            versions[backend] = "unavailable: " + str(status.get("error", "not installed"))
    return availability, versions


def _edge_rows(edges: Sequence[TemporalEdge], *, max_rows: int = 128) -> list[dict[str, Any]]:
    rows = [edge.to_dict() for edge in edges[:max_rows]]
    if len(edges) > max_rows:
        rows.append({"truncated": len(edges) - max_rows})
    return rows


def _repaired_edges(
    before: np.ndarray,
    after: np.ndarray,
    matrices: TemporalMatrices,
    *,
    max_edges: int = 128,
) -> list[dict[str, Any]]:
    delta = np.asarray(after - before, dtype=float)
    rows: list[dict[str, Any]] = []
    n = delta.shape[0]
    for i in range(n):
        for j in range(i + 1, n):
            if matrices.support_mask[i, j] <= 0.0:
                continue
            gain = float(delta[i, j])
            if gain <= 1.0e-9:
                continue
            rows.append(
                {
                    "source": matrices.node_ids[i],
                    "target": matrices.node_ids[j],
                    "layers": matrices.layers_by_pair.get((i, j), []),
                    "before": float(before[i, j]),
                    "after": float(after[i, j]),
                    "delta": gain,
                }
            )
    rows.sort(key=lambda row: (-float(row["delta"]), row["source"], row["target"]))
    if len(rows) > max_edges:
        return rows[:max_edges] + [{"truncated": len(rows) - max_edges}]
    return rows


def _channel_deltas(repaired_edges: Sequence[Mapping[str, Any]]) -> dict[str, float]:
    totals: dict[str, float] = {}
    for edge in repaired_edges:
        if "truncated" in edge:
            continue
        layers = edge.get("layers", []) or ["unknown"]
        for layer in layers:
            totals[str(layer)] = totals.get(str(layer), 0.0) + float(edge.get("delta", 0.0))
    return dict(sorted(totals.items(), key=lambda item: (-item[1], item[0])))


def _questionable_channels(edges: Sequence[TemporalEdge], repaired_channels: Mapping[str, float]) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    flagged: dict[str, dict[str, Any]] = {}
    for edge in edges:
        if not (edge.questionable or edge.poisoned):
            continue
        row = flagged.setdefault(
            edge.layer,
            {
                "channel": edge.layer,
                "questionable_edges": 0,
                "poisoned_edges": 0,
                "repair_delta": 0.0,
            },
        )
        row["questionable_edges"] += int(edge.questionable)
        row["poisoned_edges"] += int(edge.poisoned)
    for channel, row in flagged.items():
        row["repair_delta"] = float(repaired_channels.get(channel, 0.0))
        rows.append(row)
    rows.sort(key=lambda row: (-float(row["repair_delta"]), row["channel"]))
    return rows


def run_temporal_repair(
    graph: TemporalEvidenceGraph,
    seed_weights: Mapping[str, float],
    *,
    config: ConductanceConfig | None = None,
    backend: str = "numpy",
    random_seed: int = 0,
    corruption_regime: str = "none",
    metric_rows: Sequence[Mapping[str, Any]] | Mapping[str, Any] | None = None,
    biological_fields: Mapping[str, Any] | None = None,
) -> dict[str, Any]:
    matrices = graph.to_matrices()
    seed = seed_vector(matrices.node_ids, seed_weights)
    cfg = config or ConductanceConfig(backend=backend)
    result = channel_expansion(
        matrices.adjacency,
        seed,
        cfg,
        backend=backend,
        support_mask=matrices.support_mask,
    )
    repaired = result["conductance"]
    numpy_result = channel_expansion(
        matrices.adjacency,
        seed,
        ConductanceConfig(**{**cfg.to_dict(), "backend": "numpy"}),
        backend="numpy",
        support_mask=matrices.support_mask,
    )["conductance"]
    deviation = float(np.linalg.norm(repaired - numpy_result) / max(float(np.linalg.norm(numpy_result)), 1.0e-12))
    repaired_edges = _repaired_edges(matrices.adjacency, repaired, matrices)
    repaired_channels = _channel_deltas(repaired_edges)
    questionable = _questionable_channels(matrices.admissible_edges, repaired_channels)
    availability, versions = backend_inventory()

    unsupported_mass = repaired[matrices.support_mask <= 0.0]
    max_forbidden = float(unsupported_mass.max()) if unsupported_mass.size else 0.0
    future_count = len(matrices.forbidden_edges)
    rejected_count = len(matrices.forbidden_edges)
    leakage_detection_rate = rejected_count / max(future_count, 1)
    support_preserved = bool(max_forbidden <= 1.0e-7)
    passed = bool(support_preserved and leakage_detection_rate == 1.0 and deviation <= 1.0e-6)
    leakage_warnings: list[str] = []
    if leakage_detection_rate < 1.0:
        leakage_warnings.append("post_decision_edge_not_rejected")
    if not support_preserved:
        leakage_warnings.append("conductance_outside_admissible_support")
    harmful_warnings = [
        f"questionable_channel_repaired:{row['channel']}"
        for row in questionable
        if float(row.get("repair_delta", 0.0)) > 0.0
    ]

    certificate: dict[str, Any] = {
        "run_id": hash_payload(
            {
                "graph": graph.graph_hash(),
                "backend": backend,
                "seed": dict(seed_weights),
                "config": cfg.to_dict(),
                "corruption_regime": corruption_regime,
            }
        )[:16],
        "graph_hash": graph.graph_hash(),
        "source_routes": list(graph.source_routes),
        "route_probe_status": graph.route_probe_status,
        "source_timestamps": graph.source_timestamps,
        "decision_time": str(graph.decision_time),
        "admissibility_policy": "edge.timestamp <= decision_time; later edges are forbidden, not absent",
        "withheld_edges": _edge_rows(matrices.withheld_edges),
        "repaired_edges": repaired_edges,
        "repaired_channels": repaired_channels,
        "questionable_channels": questionable,
        "forbidden_post_decision_edges": _edge_rows(matrices.forbidden_edges),
        "backend_used": result["diagnostics"].get("backend", backend),
        "backend_availability": availability,
        "backend_versions": versions,
        "numerical_deviation_from_numpy": deviation,
        "repair_parameters": cfg.to_dict(),
        "random_seed": int(random_seed),
        "corruption_regime": corruption_regime,
        "metric_table_hash": metric_table_hash(metric_rows),
        "verifier_result": {
            "passed": passed,
            "support_preserved": support_preserved,
            "max_forbidden_conductance": max_forbidden,
            "future_edges_seen": future_count,
            "future_edges_rejected": rejected_count,
            "leakage_detection_rate": leakage_detection_rate,
            "admissible_support_edges": int(np.triu(matrices.support_mask > 0.0, k=1).sum()),
            "post_decision_edge_updates": int(np.sum(repaired[matrices.support_mask <= 0.0] > 1.0e-7)),
        },
        "leakage_warnings": leakage_warnings,
        "harmful_repair_warnings": harmful_warnings,
    }
    if biological_fields:
        certificate.update(dict(biological_fields))
    return {
        "graph": graph,
        "matrices": matrices,
        "conductance": repaired,
        "seed": seed,
        "diagnostics": result["diagnostics"],
        "certificate": certificate,
    }


def validate_certificate_fields(certificate: Mapping[str, Any], *, biological: bool = False) -> bool:
    required = list(CERTIFICATE_FIELDS)
    if biological:
        required.extend(BIOLOGICAL_CERTIFICATE_FIELDS)
    missing = [field for field in required if field not in certificate]
    if missing:
        raise ValueError("certificate missing fields: " + ", ".join(missing))
    return True


==> anc/code/tests/test_conduit.py <==
import numpy as np

from conduit_security import ConductanceConfig, channel_expansion, tokenize
from conduit_security.biology import (
    biological_certificate_fixture,
    biological_leakage_trap,
    biological_parameter_sensitivity_fixture,
    biological_poisoning_fixture_experiment,
    biological_source_ablation_fixture,
    cross_domain_stress_fixture,
)
from conduit_security.benchmarks import (
    parameter_sensitivity_fixture,
    poisoning_fixture_experiment,
    repair_benchmark,
    source_ablation_fixture,
    synthetic_channel_fixture,
    temporal_leakage_trap,
)
from conduit_security.backend_benchmark import benchmark_backends
from conduit_security.oracle import binary_identification_lower_bound, fano_min_samples, fpt_repair_work
from conduit_security.retrieval import build_bipartite_matrix, corruption_split, recall_at_k
from conduit_security.security_spine import (
    channel_ablation_benchmark,
    control_diagnostics,
    leakage_family_benchmark,
    make_security_temporal_spine,
    missingness_histogram,
    safe_repair_decision,
    security_query_benchmark,
    source_latency_summary,
    source_overlap_graph,
    temporal_spine_rows,
)
from conduit_security.temporal import BIOLOGICAL_CERTIFICATE_FIELDS, CERTIFICATE_FIELDS


def test_tokenize_filters_common_words():
    assert "remote" in tokenize("Remote code execution in the appliance")
    assert "the" not in tokenize("Remote code execution in the appliance")


def test_channel_expansion_preserves_shape_numpy():
    graph = np.array(
        [
            [0, 1, 0, 0],
            [1, 0, 1, 0],
            [0, 1, 0, 1],
            [0, 0, 1, 0],
        ],
        dtype=np.float32,
    )
    seed = np.array([1, 0, 0, 0], dtype=np.float32)
    result = channel_expansion(graph, seed, ConductanceConfig(steps=4), backend="numpy")
    assert result["conductance"].shape == graph.shape
    assert result["diagnostics"]["uses_model_training"] is False
    assert float(result["conductance"].sum()) >= float(graph.sum())


def test_channel_expansion_respects_explicit_support_mask():
    graph = np.array(
        [
            [0, 1, 0],
            [1, 0, 0],
            [0, 0, 0],
        ],
        dtype=np.float32,
    )
    support = np.array(
        [
            [0, 1, 1],
            [1, 0, 0],
            [1, 0, 0],
        ],
        dtype=np.float32,
    )
    seed = np.array([1, 0, 1], dtype=np.float32)
    result = channel_expansion(graph, seed, ConductanceConfig(steps=3, growth=0.5), backend="numpy", support_mask=support)
    assert result["conductance"][1, 2] == 0.0
    assert result["conductance"][0, 2] > 0.0
    bad_graph = graph.copy()
    bad_graph[1, 2] = bad_graph[2, 1] = 1.0
    try:
        channel_expansion(bad_graph, seed, ConductanceConfig(steps=1), backend="numpy", support_mask=support)
    except ValueError as exc:
        assert "outside the admissible support" in str(exc)
    else:  # pragma: no cover
        raise AssertionError("forbidden conductance was accepted")


def test_repair_benchmark_has_valid_scores():
    records = synthetic_channel_fixture()
    result = repair_benchmark(records, backend="numpy", max_terms=40)
    assert result["record_count"] == len(records)
    assert 0.0 <= result["recall_at_k_baseline"] <= 1.0
    assert 0.0 <= result["recall_at_k_repaired"] <= 1.0
    assert result["holdout_edges"] > 0


def test_corruption_split_removes_edges():
    records = synthetic_channel_fixture()[:8]
    matrix, _, _ = build_bipartite_matrix(records, max_terms=20)
    observed, holdout = corruption_split(matrix, fraction=0.3, seed=2)
    assert len(holdout) > 0
    assert int((observed > 0).sum()) < int((matrix > 0).sum())
    assert recall_at_k(matrix, holdout, k=len(holdout)) > 0.0


def test_formal_helpers():
    assert binary_identification_lower_bound(17) == 5
    assert fpt_repair_work(boundary=4, budget=3, alphabet=2) == 40
    assert fano_min_samples(8, 0.2, 0.1) > 0


def test_backend_benchmark_reports_numpy_and_optional_backends():
    rows = benchmark_backends(size=12, steps=2, repeats=1)
    by_backend = {row["backend"]: row for row in rows}
    assert by_backend["numpy"]["available"] is True
    assert "tensorflow" in by_backend


def test_temporal_leakage_trap_detects_future_edges():
    result = temporal_leakage_trap()
    assert result["future_edges"] > 0
    assert result["leakage_detection_rate"] == 1.0
    assert result["contaminated_ap"] >= result["admissible_ap"]


def test_poisoning_and_sensitivity_fixtures_run():
    poisoning = poisoning_fixture_experiment(backend="numpy")
    assert poisoning["poison_count"] > 0
    assert 0.0 <= poisoning["harmful_repair_rate"] <= 1.0
    sensitivity = parameter_sensitivity_fixture(backend="numpy")
    assert len(sensitivity) >= 4
    assert {row["growth"] for row in sensitivity}


def test_source_ablation_fixture_runs():
    rows = source_ablation_fixture(backend="numpy")
    removed = {row["removed_group"] for row in rows}
    assert "none" in removed
    assert len(rows) >= 2


def test_biological_certificate_has_required_fields_and_rejects_future_edges():
    result = biological_certificate_fixture("H2", backend="numpy")
    certificate = result["certificate"]
    for field in CERTIFICATE_FIELDS + BIOLOGICAL_CERTIFICATE_FIELDS:
        assert field in certificate
    assert certificate["verifier_result"]["support_preserved"] is True
    assert certificate["verifier_result"]["leakage_detection_rate"] == 1.0
    assert certificate["verifier_result"]["future_edges_seen"] > 0
    assert certificate["forbidden_post_decision_edges"]


def test_biological_leakage_trap_detects_all_future_contact_edges():
    result = biological_leakage_trap(backend="numpy")
    assert result["future_edges"] == 12
    assert result["rejected_future_edges"] == 12
    assert result["leakage_detection_rate"] == 1.0
    assert result["ap_inflation"] > 0.0


def test_biological_poisoning_and_growth_sweep_match_safety_shape():
    poisoning = biological_poisoning_fixture_experiment(backend="numpy")
    assert poisoning["repaired_poison_topk"] == 6
    assert poisoning["harmful_repair_rate"] <= 0.35
    assert poisoning["ap_degradation"] > 0.0
    rows = biological_parameter_sensitivity_fixture(backend="numpy")
    best = max(rows, key=lambda row: row["average_precision_repaired"])
    worst = min(rows, key=lambda row: row["average_precision_repaired"])
    assert best["growth"] == 0.0
    assert worst["growth"] == 0.70


def test_biological_ablation_and_cross_domain_stress_run():
    rows = biological_source_ablation_fixture(backend="numpy")
    assert {row["horizon"] for row in rows} >= {"H0", "H1", "H2", "H3", "H4", "H5"}
    stress = cross_domain_stress_fixture(backend="numpy")
    assert stress["congruent_spread"] is True
    assert stress["security_numerical_deviation_from_numpy"] <= 1.0e-6
    assert stress["biological_numerical_deviation_from_numpy"] <= 1.0e-6


def test_security_temporal_spine_has_required_source_controls():
    events = make_security_temporal_spine()
    rows = temporal_spine_rows(events)
    channels = {row["channel"] for row in rows}
    assert {"nvd_publication", "kev_membership", "epss_snapshot", "cvefixes_commit"} <= channels
    assert any(row["forbidden_at_tau"] for row in rows)
    assert any(row["status"] == "missing" for row in rows)
    latency = source_latency_summary(events)
    assert any(row["channel"] == "cvefixes_commit" for row in latency)
    missing = missingness_histogram(events)
    assert len(missing) >= 6
    assert source_overlap_graph(events)


def test_security_query_leakage_and_control_fixtures_run():
    events = make_security_temporal_spine()
    query_rows = security_query_benchmark(events)
    assert {row["task"] for row in query_rows} >= {
        "cve_to_evidence",
        "evidence_to_cve",
        "weakness",
        "exploitability_prior",
        "patch_evidence",
        "analyst_triage",
    }
    leakage = leakage_family_benchmark(events)
    by_channel = {row["leakage_channel"]: row for row in leakage}
    assert by_channel["kev_membership"]["ap_inflation"] > 0.0
    assert by_channel["epss_snapshot"]["ap_inflation"] > 0.0
    assert by_channel["cvefixes_commit"]["ap_inflation"] > 0.0
    assert all(row["leakage_detection_rate"] == 1.0 for row in leakage)
    assert channel_ablation_benchmark(events)
    controls = control_diagnostics()
    assert any(row["safe_decision"] == "quarantine" for row in controls)
    assert safe_repair_decision({"leakage_detection_rate": 0.5, "support_preserved": True}) == "reject"


==> anc/docs/arxiv_metadata.md <==
# Suggested Submission Metadata

Title: Conductance-Repair Evidence Graphs for Prospective Security Retrieval

Authors: Faruk Alpay, Taylan Alpay

Primary category: cs.CR

Secondary category: cs.IR

Comments: Source bundle with reproducible route probes, graph-repair
benchmarks, NumPy/PyTorch/JAX/TensorFlow backend comparison, tests, compact
result tables, figures, ancillary code, a publication-oriented revision
blueprint, and a submission-ready security-retrieval design protocol. Raw large
public datasets are not included.


==> anc/docs/biological_conductance_spec.tex <==
\section*{Biological Conductance-Repair Specification}

This specification instantiates the repository's deterministic
conductance-repair recurrence on live-cell microscopy source controls.  It makes
no clinical, toxicity, regeneration-performance, or exploitability claim.

\paragraph{Temporal graph.}
For decision horizon \(h \in \{H_0,\ldots,H_5\}\), let
\[
  G_{\tau_h}=(V,E_{\tau_h}), \qquad
  E_{\tau_h}=\{(u,v,t,\ell): t\le \tau_h\}.
\]
Nodes are biological objects \(b\in B\), evidence frames \(f\in F\), source
layers \(\ell\in L\), and terms \(w\in W\).  The source layers are BBBC019,
LIVECell, Cell Tracking Challenge HUVEC/MDCK/MDA-MB-231, scratch-assay
time-lapse panels, confluence snapshots, delayed contact-inhibition labels, and
ECM remodeling evidence.  Terms include velocity fields, directness,
accumulated distance, Euclidean distance, confluence ratio, jamming order
parameter, wound-boundary curvature, contact-inhibition state, and ECM
remodeling signal.

\paragraph{Horizon semantics.}
\[
\begin{array}{ll}
H_0 &: \text{pre-wound baseline},\\
H_1 &: \text{wound induction},\\
H_2 &: \text{early migration, }0\text{--}4\mathrm{h},\\
H_3 &: \text{confluence probability snapshot at }\tau,\\
H_4 &: \text{contact-inhibition onset no later than }\tau,\\
H_5 &: \text{ECM remodeling evidence no later than }\tau.
\end{array}
\]
Edges after \(\tau_h\) are recorded as forbidden post-decision edges in the
certificate.  They are not silently omitted from the audit surface.

\paragraph{Wound boundary conditions.}
Let \(W\) be the signed scratch-boundary incidence operator over admissible
wound-edge frame/object pairs, and let \(C\) be the binary
contact-inhibition mask over admissible contact-inhibition edges.  For the
biological graph, the admissible support is
\[
  M_h(i,j)=\mathbf{1}\{(i,j,t,\ell)\in E_{\tau_h}\}.
\]
The support used by the repair step is
\[
  \widetilde M_h = M_h \odot (1 - F_h),
\]
where \(F_h\) is one on explicitly forbidden post-decision biological labels and
zero elsewhere.  Since \(F_h\) is induced only by \(t>\tau_h\), it can be
verified without inspecting future edge contents.

\paragraph{Repair recurrence.}
Given nonnegative symmetric adjacency \(A_t\), source state \(z_t\), fixed seed
\(s\), admissible support \(\widetilde M_h\), and fixed parameters
\(\alpha,\delta,\eta,c\), one biological repair step is
\[
  P_t(i,j)=\frac{A_t(i,j)}{\sum_j A_t(i,j)+\epsilon},
\]
\[
  z_{t+1}=
  \frac{(1-\delta)z_t+\alpha P_t^\top z_t+s}
       {\mathbf{1}^\top((1-\delta)z_t+\alpha P_t^\top z_t+s)},
\]
\[
  A_{t+1}=\min\{c,\;A_t+\eta \widetilde M_h\odot z_{t+1}z_{t+1}^{\top}\}.
\]
The certificate verifier checks
\[
  A_{t+1}(i,j)=0\quad\text{whenever}\quad \widetilde M_h(i,j)=0,
\]
and reports the wound-boundary operator \(W\), contact-inhibition mask \(C\),
migration-flux divergence, temporal coherence score, withheld edges, repaired
channels, and forbidden post-decision biological edges.


==> anc/docs/dataset_sources.md <==
# Dataset And Source Routes

This project uses compact source probes and derived summaries. It does not ship
large raw datasets in the arXiv zip.

## Security And Cryptography

- NVD CVE API and data feeds: vulnerability records, descriptions, metrics, and
  changed-feed metadata.
- CISA KEV: known exploited vulnerability catalog, JSON/CSV mirror.
- FIRST EPSS: public CVE exploitation probabilities and percentiles.
- NIST SARD: documented weakness programs for software-assurance evaluation.
- NIST SP 800-22: cryptographic random and pseudorandom generator test-suite
  reference.
- NIST CAVP/ACVTS: validation-test context for cryptographic algorithms and
  vector-oriented black-box testing.
- ASCAD: public AES side-channel trace benchmark route.

## Out-Of-Domain Closure Controls

- BBBC019: collective migration image set metadata. The local script parses the
  page for declared image and archive counts.
- LIVECell: phase-contrast cell morphology segmentation dataset reference.
- Cell Tracking Challenge HUVEC/MDCK/MDA-MB-231-style channels: structural
  controls for delayed segmentation and tracking-vector evidence.
- Wound-healing scratch-assay time-lapse panels: structural controls for
  wound-boundary, closure, and migration-slope source layers.

These controls are used to stress the same graph-repair mechanics on non-security
source metadata. They are not framed as a clinical study and no medical claim is
made.


==> anc/docs/final_report.md <==
# Final Cross-Domain Repair Report

This report covers the current runnable artifact in this repository.  The
biological slice is a structural microscopy-control fixture for sparse evolving
channels; it is not a clinical or biological-performance evaluation.

## Confirmed Cross-Domain Claims

- The security side now has a data-bearing temporal spine rather than only a
  document-term repair fixture.  The generated table contains 70 CVE-channel
  rows over 8 CVEs, with NVD, KEV, EPSS, CVEfixes-style patch visibility, CWE,
  SARD, CAVP, and ASCAD source roles.  Evidence:
  `results/tables/security_temporal_spine.csv`.
- Source latency, missingness, and overlap are materialized separately.
  Evidence: `results/tables/security_source_latency.csv`,
  `results/tables/security_missingness_histogram.csv`, and
  `results/tables/security_source_overlap.csv`.
- The IR benchmark now includes six query classes: CVE-to-evidence,
  evidence-to-CVE, weakness retrieval, exploitability-prior retrieval,
  patch-evidence retrieval, and analyst triage.  Evidence:
  `results/tables/security_query_benchmarks.csv`.
- Leakage is reported as a family: future KEV leakage, EPSS-latest leakage, and
  future patch/CVEfixes leakage are measured separately.  Current AP inflation
  is `0.0620854573`, `0.0330009642`, and `0.0248951449`, respectively.
  Evidence: `results/tables/security_leakage_family.csv`.
- The control layer now emits fixed-point residuals, growth sensitivity,
  saturation fraction, and the safe repair decision.  Current growth `0.7` is
  quarantined by the certificate rule.  Evidence:
  `results/tables/control_diagnostics.csv`.
- The same conductance recurrence runs on both security and biological slices.
  Evidence: `src/conduit_security/conductance.py`,
  `src/conduit_security/temporal.py`, `src/conduit_security/biology.py`, and
  `results/tables/cross_domain_stress.csv`.
- Explicit admissible support masks prevent post-decision conductance updates.
  Evidence: `test_channel_expansion_respects_explicit_support_mask` and
  `results/summaries/biological_repair_certificate.json`.
- Biological future-label leakage is caught at detection rate 1.000.  The
  leakage trap uses decision time `2026-01-01`, injects twelve future
  contact-inhibition edges dated after the decision time, rejects all twelve,
  and measures AP inflation of `0.4073186317` if contaminated labels are used.
  Evidence: `results/tables/biological_temporal_leakage_trap.csv`.
- Security future-label leakage remains caught at detection rate 1.000, with
  fixture AP inflation `0.5658901692`.  Evidence:
  `results/tables/temporal_leakage_trap.csv`.
- Biological poisoning injects six synthetic high-overlap migration patterns.
  All six enter the repaired top-k, AP drops from `1.000` to `0.5580139407`,
  and harmful repair rate is `0.3333333333`, below the biological stop
  threshold of `0.35`.  Evidence:
  `results/tables/biological_poisoning_stress.csv`.
- The biological growth sweep records best AP at growth `0.0` and worst AP at
  growth `0.7`, with harmful repair rate rising to `0.3333333333`.  Evidence:
  `results/tables/biological_parameter_sensitivity.csv`.
- Backend availability is documented honestly.  In the current run NumPy,
  Torch, and JAX are available; TensorFlow is unavailable with
  `ModuleNotFoundError("No module named 'tensorflow'")`.  Numerical deviation
  from NumPy is `0.0` for NumPy/Torch and `2.2765330953689045e-08` for JAX in
  the backend table, below the `1e-6` stop threshold.  Evidence:
  `results/tables/tensor_backend_benchmark.csv`.
- The certificate schema includes every required field plus biological
  extensions: `wound_boundary_operator_W`, `contact_inhibition_mask_C`,
  `migration_flux_divergence`, and `temporal_coherence_score`.  Evidence:
  `results/summaries/certificate_schema.json` and
  `results/summaries/biological_repair_certificate.json`.

## Approximate Reconstructions

- Public route probes were skipped in the latest deterministic materialization
  run, so security public records use the existing offline fallback plus
  synthetic security records.  The temporal spine is source-role faithful and
  timestamped, but it is still a compact deterministic fixture rather than a
  full live NVD/KEV/EPSS/CVEfixes mirror.
- Biological datasets are represented as source-route and structural-control
  fixtures.  No raw BBBC019, LIVECell, Cell Tracking Challenge, or wound-healing
  image data are packaged or analyzed pixel-wise.
- The biological wound-boundary operator, contact-inhibition mask, migration
  flux divergence, and temporal coherence score are deterministic graph
  summaries over typed fixture edges, not measurements extracted from raw
  microscopy images.

## Blocked Exact Replay

- Exact replay of large public biological and security source snapshots is not
  included in the arXiv package.  The repository records source routes, hashes,
  compact tables, and synthetic fixtures rather than copying large datasets.
- TensorFlow execution cannot be replayed in this local environment because the
  module is not installed.  This is recorded as backend unavailability rather
  than silently substituting another backend.

## Remaining Uncertainty

- Network route status should be refreshed before submission with
  `python3 scripts/materialize_experiments.py --backend auto` if live route
  evidence is needed.
- The biological fixture proves temporal admissibility, poisoning, and
  saturation-failure mechanics for the shared kernel.  It does not validate any
  biological effect, clinical endpoint, or tissue-regeneration claim.
- The source package demonstrates the requested operational failure modes
  through executable fixtures.  Larger public-source materialization would be
  needed before making stronger dataset-scale measurement claims.


==> anc/docs/revision_blueprint.md <==
# Revision Blueprint: Conductance-Repair Evidence Graphs for Prospective Security Retrieval

This document is a publication-oriented research-development plan for turning
the current compact manuscript into a security-venue paper with information
retrieval and control-theoretic depth. It does not retreat from the central
claim: security retrieval is not ranking over complete evidence; it is certified
repair over temporally admissible, partially missing, delayed, poisoned, or
structurally sparse security-evidence channels.

## SECTION 1 - One-Paragraph Upgraded Research Thesis

Prospective security retrieval should be treated as a certified control problem
on timestamped evidence graphs rather than as static ranking over complete
documents: for each CVE or security object, only channels admissible before the
decision time may influence retrieval; missing or delayed evidence is modeled as
bounded graph-conductance repair over source-layer masks; every repair step is
audited by a certificate that records admissibility, withheld edges, backend
execution, and leakage constraints; and the resulting system exposes which
cryptography/security evidence channels can be recovered, which cannot, and
which apparent gains are artifacts of post-decision leakage. The contribution is
therefore a reproducible framework for temporally admissible information
retrieval under missing security evidence, with a deterministic graph-flow
kernel, certificate-verifiable transitions, and theory connecting channel
identification, harmful repair, and fixed-parameter auditability.

## SECTION 2 - Dataset Materialization Plan

### A. NVD CVE API and JSON Feeds

Source: NVD CVE API and JSON feeds from NIST.

Role: vulnerability records, CVE metadata, descriptions, published/modified
timestamps, CPE/CWE-related evidence when available, CVSS and metric metadata.

Use:

- Create CVE/security-object nodes.
- Create vulnerability-description document nodes from English descriptions.
- Create timestamped CVE-description, CVE-CWE, CVE-CPE, and document-term
  edges.
- Use NVD `published` and `lastModified` fields to define evidence visibility.
- For changed feeds, use feed timestamp as a route-level provenance timestamp.

Must not claim:

- NVD metadata is not exploitation ground truth.
- NVD severity or CVSS must not be treated as proof of attack likelihood.

Temporal rule: an NVD edge is admissible for decision time `tau(v)` only if the
edge timestamp is at or before `tau(v)`.

### B. CISA Known Exploited Vulnerabilities Catalog

Source: CISA KEV catalog JSON/CSV mirror.

Role: public exploited-vulnerability label/source layer.

Use:

- Create KEV source-layer nodes.
- Create CVE-KEV membership edges with `dateAdded` as timestamp.
- Use KEV membership as a delayed operational signal and as a label source in
  prospective evaluation.
- Report separate metrics for pre-KEV and post-KEV decision times.

Must not claim:

- KEV membership must not be used as pre-decision retrieval evidence unless the
  decision time is after the KEV inclusion date.
- KEV is not complete exploitation ground truth; it is a public operational
  catalog.

Leakage rule: latest KEV membership is forbidden for historical decisions before
`dateAdded`.

### C. FIRST EPSS Data/API

Source: FIRST EPSS API and downloadable daily EPSS data.

Role: temporal exploitation probability and percentile evidence.

Use:

- Create EPSS snapshot nodes keyed by `(cve_id, date)`.
- Create CVE-EPSS snapshot edges carrying probability, percentile, and date.
- Discretize EPSS values into score-bin nodes for graph retrieval experiments
  when raw continuous scores are not needed.
- Use EPSS snapshots to test delayed-channel retrieval and temporal leakage.

Must not claim:

- Latest EPSS values must not be used for historical decisions.
- EPSS probability is not proof of exploitability; it is a predictive score.

Temporal rule: for decision time `tau(v)`, use the most recent EPSS snapshot
with snapshot date at or before `tau(v)`, or mark the channel absent.

### D. CVEfixes Dataset

Source: CVEfixes public dataset linking CVEs to commits and repository metadata.

Role: links from CVEs to fixing commits and code metadata.

Use:

- Create fix-commit document nodes.
- Create CVE-fix commit edges.
- Create repository, file, language, patch-term, and weakness-term edges.
- Use commit timestamp and CVE publication timestamp to determine admissibility.
- Evaluate removed fix-commit channel recovery separately from random
  document-term recovery.

Must not claim:

- A fix commit is not exploitation evidence by itself.
- Commit visibility may lag disclosure; timestamps must govern admissibility.

### E. NIST SARD

Source: NIST Software Assurance Reference Dataset.

Role: weakness-program benchmark and CWE-oriented software assurance evidence.

Use:

- Create weakness-class nodes.
- Create vulnerable-program and fixed-program document nodes.
- Create CWE-program, program-term, and weakness-term edges.
- Use SARD to test weakness-oriented retrieval and validation evidence, not
  exploit prediction.

Must not claim:

- SARD is not exploit evidence.
- SARD examples should not be used as operational exploitation labels.

### F. NIST SP 800-22

Source: NIST SP 800-22 Rev. 1a.

Role: cryptographic statistical-test reference.

Use:

- Use as conceptual analogy for the distinction between statistical screening
  and security proof.
- Create reference-source nodes and cryptographic-test metadata nodes if the
  graph includes standards metadata.

Must not claim:

- Conductance repair proves cryptographic security.
- Passing statistical tests proves cryptographic strength.
- Retrieval repair proves exploitability.

### G. NIST CAVP / ACVTS

Source: NIST Cryptographic Algorithm Validation Program and ACVTS ecosystem.

Role: cryptographic validation-test context.

Use:

- Create validation-source nodes.
- Create algorithm, vector-test, implementation, and validation metadata nodes
  when public metadata is materialized.
- Use validation metadata for route and source-layer evidence experiments.

Must not claim:

- Validation metadata proves a vulnerability is exploitable.
- Validation metadata is a direct CVE label.

### H. ASCAD

Source: ANSSI ASCAD AES side-channel benchmark route.

Role: AES side-channel benchmark/source-layer evidence.

Use:

- Create side-channel benchmark nodes and route metadata nodes.
- Use ASCAD as a source-layer and route-structure benchmark unless traces are
  explicitly downloaded and experiments state that trace materialization is in
  scope.
- If traces are materialized, keep them outside the arXiv source package and
  retain only checksummed summaries.

Must not claim:

- ASCAD is not direct CVE exploitation ground truth.
- Side-channel trace performance implies general vulnerability exploitability.

### I. BBBC019

Source: Broad Bioimage Benchmark Collection BBBC019.

Role: sparse evolving channel-control source.

Use:

- Parse page metadata, declared archive names, and declared image count.
- Create control-source, archive, metadata-term, and route-probe nodes.
- Test whether repair certificates can handle sparse multi-archive metadata
  outside security text.

Must not claim:

- No clinical claim.
- No biological performance claim.
- No claim about cell migration beyond metadata structure.

### J. LIVECell

Source: LIVECell paper and associated dataset route.

Role: large annotated microscopy control source.

Use:

- Optional control-source metadata for sparse evolving source comparison.
- Use only route metadata and declared dataset structure unless explicit image
  materialization is added.

Must not claim:

- No clinical claim.
- No biological performance claim.

### Raw Data, Cache, Package, Fixtures, and Logs

Raw download/probe locations:

- `data/raw/nvd/` for NVD JSON/API pages and changed-feed snapshots.
- `data/raw/cisa_kev/` for KEV JSON/CSV snapshots.
- `data/raw/epss/YYYY-MM-DD/` for daily EPSS snapshots.
- `data/raw/cvefixes/` for CVEfixes database extracts.
- `data/raw/sard/` for SARD metadata and selected weakness programs.
- `data/raw/cavp/` for validation metadata, never credentials.
- `data/raw/ascad/` for trace metadata or downloaded HDF5 traces when explicitly
  materialized.
- `data/raw/controls/` for BBBC019 and LIVECell metadata probes.

Local cache policy:

- Cache raw JSON/CSV/page responses with SHA-256 checksums.
- Cache route-probe status under `results/tables/source_route_probe.csv`.
- Cache normalized graph tables under `results/tables/graph_nodes.csv` and
  `results/tables/graph_edges.csv`.
- Cache only compact derived summaries in `results/`.

Excluded from source package:

- Raw large datasets, HDF5 traces, full source archives, credentials, cookies,
  API keys, local caches, model checkpoints, `.pyc`, logs, and temporary files.
- The arXiv zip should include only source, tests, compact CSV/JSON summaries,
  figures, docs, checksums, and reproducibility manifests.

Route probes:

- Record URL, source name, HTTP status or exception, byte count, elapsed time,
  content hash when feasible, timestamp, and role.
- Treat probe success as route availability, not as scientific validation.

Offline fixtures:

- Generate small synthetic CVE-like records with source layers, timestamps,
  CWE-like terms, poisoned terms, and delayed channels.
- Mark fixture rows with `source=offline_fixture` and `synthetic=true`.
- Ensure fixtures test every parser and every corruption regime without
  network access.

Timestamp normalization:

- Convert all timestamps to UTC ISO 8601.
- Preserve original timestamp string in `raw_timestamp`.
- Store `timestamp_resolution` as `day`, `second`, `feed`, or `unknown`.
- Reject or quarantine undated evidence for prospective decisions unless the
  experiment explicitly studies undated evidence.

Document-term edges:

- Tokenize text with deterministic lowercasing and stopword filtering.
- Store term normalization rule and tokenizer version.
- Weight by `1 + log(1 + count)` or BM25-style term score; store field
  `weighting_scheme`.
- Attach timestamp inherited from the source document.

Withheld edge sampling:

- Sample only edges admissible before `tau(v)` for main prospective tasks.
- Stratify by source layer, term frequency, and CVE age.
- Use separate regimes for random edge withholding, entire-channel withholding,
  delayed-channel withholding, and adversarial poisoning.
- Store withheld edge IDs in the certificate and in compact CSV form.

Reproducibility logs:

- Store `RUN_LOG.md` for narrative checkpoints.
- Store `results/summaries/reproducibility_manifest.json` with command, seed,
  code hash, source hashes, backend versions, and output hashes.
- Store backend and route-probe tables as first-class artifacts.

## SECTION 3 - Graph Schema

### Node Types

| node_type | Required fields | Role |
| --- | --- | --- |
| `cve` | `node_id`, `cve_id`, `published_utc`, `modified_utc` | Security object. |
| `evidence_document` | `node_id`, `source_layer`, `timestamp_utc`, `text_hash`, `uri` | Advisory, description, fix, exploit, or metadata document. |
| `source_layer` | `node_id`, `layer_name`, `route_uri`, `owner` | NVD, KEV, EPSS, CVEfixes, SARD, CAVP, ASCAD, etc. |
| `cwe` | `node_id`, `cwe_id`, `name` | Weakness class. |
| `crypto_validation` | `node_id`, `algorithm`, `validation_program`, `metadata_hash` | CAVP/ACVTS/SP 800-22 validation context. |
| `side_channel_benchmark` | `node_id`, `benchmark_name`, `algorithm`, `route_uri` | ASCAD-like side-channel source. |
| `term` | `node_id`, `term`, `normalizer_version` | Token or normalized phrase. |
| `control_source` | `node_id`, `source_name`, `route_uri`, `control_role` | BBBC019/LIVECell metadata controls. |

### Edge Types

Every edge has:

- `edge_id`
- `src`
- `dst`
- `edge_type`
- `timestamp_utc`
- `raw_timestamp`
- `timestamp_resolution`
- `source_layer`
- `channel_id`
- `admissible_at_tau`
- `confidence`
- `provenance`
- `can_repair`
- `can_withhold`
- `allowed_relation_to_tau`

| edge_type | Timestamp field | Source layer | Confidence | Provenance | Repair? | Withhold? | Before/after tau |
| --- | --- | --- | --- | --- | --- | --- | --- |
| `cve_description_document` | CVE published or document timestamp | NVD | High for NVD text presence | API response hash and URL | Usually no; source document existence is observed | Yes for document retrieval tasks, no for graph integrity tasks | Allowed before tau if timestamp <= tau |
| `document_term` | Document timestamp | inherited | Tokenizer confidence / term weight | tokenizer version and document hash | Yes | Yes | Allowed before tau only if document timestamp <= tau |
| `cve_cwe` | CVE published/modified timestamp | NVD/SARD | Medium; CWE may be missing or revised | CVE JSON hash | Yes if studying weakness repair | Yes | Allowed before tau only if visible |
| `cve_kev` | KEV `dateAdded` | CISA KEV | High for catalog membership | KEV snapshot hash | No for pre-decision evidence; yes only in leakage oracle | Yes in delayed-channel experiments | Forbidden before `dateAdded`; allowed after |
| `cve_epss_snapshot` | EPSS snapshot date | FIRST EPSS | Score confidence from source availability | EPSS snapshot hash | Yes for missing/delayed score channel | Yes | Allowed only for snapshot date <= tau |
| `cve_fix_commit` | commit timestamp and CVEfixes record timestamp | CVEfixes | Medium; depends on linking quality | dataset row hash and repo URL | Yes | Yes | Allowed only when commit/evidence timestamp <= tau |
| `cve_validation_source` | validation metadata timestamp or route-probe timestamp | CAVP/ACVTS/SP 800-22 | Low to medium; metadata is contextual | route hash or metadata hash | Yes for metadata retrieval | Yes | Contextual; not exploit evidence |
| `cve_side_channel_route` | benchmark route timestamp or trace metadata timestamp | ASCAD | Low for CVE connection unless explicitly mapped | route hash or trace hash | Yes for route retrieval | Yes | Contextual; not exploit evidence |
| `source_document` | document timestamp | source layer | High for observed route/document | source route and hash | No for source existence; yes for missing metadata channel | Yes | Allowed if document timestamp <= tau |
| `control_source_metadata` | route-probe timestamp | BBBC019/LIVECell | Route-probe confidence | HTML hash and parser version | Yes for structural controls | Yes | Not tied to CVE tau except as control task |

Admissibility rule:

`admissible_at_tau(edge, tau) = edge.timestamp_utc <= tau and edge.source_layer not in forbidden_layers_for_task`.

## SECTION 4 - Conductance-Repair Method

### Controlled Graph Process

For a decision time `tau`, let `G_tau = (V, E_tau)` be the visible evidence graph
after timestamp filtering. Let `R` be the set of candidate repair channels, and
let `Q subset R` be the subset of questionable channels under audit. Let
`B` be the repair budget, either a number of channels, a number of candidate
edges, or an intensity constraint.

The recurrence is:

```text
P_t(i,j) = A_t(i,j) / (sum_j A_t(i,j) + epsilon)

z_{t+1} =
  ((1 - delta) z_t + alpha P_t^T z_t + s)
  / 1^T((1 - delta) z_t + alpha P_t^T z_t + s)

A_{t+1} = min{c, A_t + eta M * z_{t+1} z_{t+1}^T}
```

where `*` denotes elementwise multiplication.

Variables:

- `A_t`: nonnegative weighted adjacency matrix at repair step `t`.
- `P_t`: row-normalized admissible transition matrix induced by `A_t`.
- `z_t`: normalized evidence-mass state over graph nodes.
- `s`: nonnegative seed/input vector for the query, CVE, source layer, or task.
- `M`: temporal admissibility mask; `M_ij = 1` only if edge `(i,j)` is allowed
  for decision time `tau` and task policy.
- `alpha`: diffusion strength; larger values move evidence mass through
  admissible neighborhoods faster.
- `delta`: stale-evidence damping; larger values reduce persistence of old
  mass.
- `eta`: repair intensity; larger values increase conductance update per step.
- `c`: saturation cap preventing unbounded edge inflation.
- `epsilon`: denominator stabilizer for isolated or low-degree nodes.
- `B`: repair budget limiting channels, steps, candidate edges, or total update
  norm.
- `tau`: decision time for prospective admissibility.
- `ell`: source layer, such as NVD, KEV, EPSS, CVEfixes, SARD, CAVP, ASCAD.
- `R`: candidate repair-channel set.
- `Q`: questionable-channel subset requiring exhaustive or certified audit.

Interpretation:

- `z_t` is normalized evidence mass.
- `P_t` is admissible transition flow.
- `M` is the temporal admissibility mask.
- `eta` controls repair intensity.
- `c` prevents unbounded edge inflation.
- `delta` damps stale evidence.
- `alpha` controls diffusion strength.
- `s` injects query/security-object seed evidence.
- `A_t` evolves only inside admissible support.

### Control-Theoretic View

State:

- `x_t = (A_t, z_t)` is the graph-state/evidence-mass state.

Input:

- `u_t = (s_t, eta_t, R_t)` is the admissible seed and repair-control input.

Admissible control:

- A control is admissible if it modifies only edges allowed by `M_tau`, obeys
  budget `B`, and does not select forbidden post-decision source layers.

Invariant set:

- `I = {A: 0 <= A_ij <= c, A_ij = 0 when M_ij = 0}` is invariant if `A_0 in I`
  and repair updates are masked by `M`.

Saturation:

- The cap `c` gives componentwise saturation and makes edge conductance bounded.

Stability/boundedness:

- `z_t` remains in the probability simplex when `s >= 0`, `A_t >= 0`,
  `alpha >= 0`, and the normalizer is positive.
- `A_t` remains bounded in `[0,c]` componentwise.

Reachable harmful state:

- A harmful state is reachable if some admissible or adversarially corrupted
  channel-control sequence drives the target score above threshold `lambda`.

Adversarial channel steering:

- Poisoning is modeled as a control perturbation that increases support or seed
  mass in a source layer while preserving apparent admissibility.

Certificate-verifiable transition:

- Every transition is verifiable from `(A_t, z_t, s, M, parameters, backend,
  seed, code hash)`.

### Theorem Statements To Prove

1. Simplex invariance: if `z_0` and `s` are nonnegative and the normalizer is
   positive, then every `z_t` lies in the probability simplex.
2. Masked-support invariance: if `A_0_ij = 0` for `M_ij = 0`, then
   `A_t_ij = 0` for `M_ij = 0` for all `t`.
3. Saturation boundedness: for all `i,j,t`, `0 <= A_t_ij <= c`.
4. Budget monotonicity of edge weights: with fixed `z_t` trajectory and
   nonnegative masks, repaired weights are nondecreasing in `eta`; without fixed
   trajectory, ranking metrics need not be monotone.
5. Leakage reachability: if `M` includes a post-decision label edge connected to
   target labels, then a repair sequence can transmit future-label mass into
   pre-decision scores.

## SECTION 5 - Theorem Strengthening Plan

### A. Identification Lower Bound

Current result: identifying one of `N` missing channels requires at least
`ceil(log2 N)` binary queries.

Stronger theorem:

**Adaptive channel-identification lower bound.** Let `C = {c_1,...,c_N}` be a
set of possible missing channels. An adaptive protocol may ask binary questions
whose answers are deterministic functions of the unknown channel and prior
observed graph. If the protocol must identify the missing channel with zero
worst-case error, then its worst-case number of queries is at least
`ceil(log2 N)`.

Assumptions:

- Exactly one missing channel from `C`.
- Binary answers.
- Zero-error worst-case identification.
- Protocol can be adaptive.
- Query answer function is well-defined and does not contain side information
  beyond the binary response.

Proof sketch:

- The adaptive protocol induces a binary decision tree.
- A zero-error protocol needs at least one leaf per channel.
- A depth-`q` binary tree has at most `2^q` leaves.

Extension:

- With error probability `p` under a distribution over channels, use Fano-style
  or decision-tree average-case bounds.

### B. NP-Hardness Of Minimum Harmful Repair

Current result: reduce Set Cover to harmful repair.

Stronger reduction:

- Universe atoms `U = {u_1,...,u_m}` become target evidence atoms.
- Each set `S_j subset U` becomes repair channel `r_j`.
- Selecting channel `r_j` adds conductance from a seed node to every atom in
  `S_j`.
- The target score is `score(T) = sum_i 1[conductance(u_i) >= theta]`.
- Harmful crossing occurs when `score(T) >= m`, or when normalized target score
  exceeds `lambda = 1`.
- A repair family of size `k` is harmful iff the corresponding sets cover `U`.

Connection to security:

- Poisoning: an attacker chooses channels whose terms jointly cover an analyst's
  high-risk trigger vocabulary.
- Delayed evidence: adding a small number of post-decision channels can make the
  graph look prospectively predictive even though the mass comes from later
  evidence.

What to prove:

- Polynomial construction size.
- Score threshold is crossed iff all universe atoms are covered.
- Approximation hardness can inherit Set Cover hardness if the score is a cover
  objective.

### C. Fixed-Parameter Search

Current result: if only `q` channels are questionable, exhaustive certified
repair is `O(2^q poly(|G|))`.

Stronger theorem:

**FPT-certified repair theorem.** Let `Q` be a set of `q` questionable channels,
and suppose a verifier `V(G_tau, S, C)` checks a selected channel subset
`S subset Q` and certificate `C` in `poly(|G| + |C|)` time. Then exact
questionable-channel repair is fixed-parameter tractable in `q`, with runtime
`O(2^q poly(|G| + |C|))` and certificate size
`O(q + |changed_edges| + |route_probes| + |backend_table|)`.

Verifier:

- Checks timestamp admissibility.
- Checks no forbidden post-decision edges.
- Checks backend/version/numerical-deviation table.
- Checks each repaired edge belongs to selected channels or admissible support.
- Checks output metric hashes.

Audit complexity:

- The reviewer can audit the selected subset and certificate without rerunning
  all raw downloads when hashes and compact graph tables are present.

### D. New Boundedness/Stability Theorem

Theorem:

If `A_0 >= 0`, `0 <= A_0_ij <= c`, `M in {0,1}^{n x n}`, `s >= 0`, `alpha >= 0`,
`eta >= 0`, `delta in [0,1]`, and the normalizer is positive, then for all `t`:

- `z_t` lies in the probability simplex.
- `0 <= A_t_ij <= c`.
- If `M_ij = 0` and `A_0_ij = 0`, then `A_t_ij = 0`.

Proof sketch:

- Nonnegative linear combination and normalization preserve simplex membership.
- Outer product update is nonnegative.
- Elementwise minimum with `c` enforces upper bound.
- Multiplication by `M` prevents update outside admissible support.

### E. New Monotonicity Theorem

Theorem:

For a fixed state trajectory `z_1,...,z_T`, fixed mask `M`, fixed `A_0`, and
nonnegative `eta`, the final edge weights `A_T_ij` are componentwise
nondecreasing in `eta` until saturation.

Conditions:

- `z_t` is held fixed, or dynamics are monotone under additional assumptions on
  graph transitions.
- Same candidate edge set and same number of steps.

Why ranking metrics may fail monotonicity:

- Increasing many nonrelevant candidate edges can push true withheld edges down.
- AP is rank-sensitive across the full list, so broad diffusion can lower AP
  even when recall@k improves.
- Saturation can collapse score gaps and create ties.
- Query seed mass can move from specific terms to generic high-degree terms.

### F. New Leakage Theorem

Proposition:

If `M_tau` contains an edge whose timestamp is after `tau` and that edge connects
a future label source to a target CVE or label-correlated term, then there exists
a nonnegative seed and repair intensity for which the pre-decision score depends
on future label information.

Proof sketch:

- Put seed mass on the future label/source node or a neighbor.
- Because the post-decision edge is in `M_tau`, transition flow can move mass
  through it.
- The repaired adjacency increases conductance along a path not admissible at
  `tau`.
- The target score therefore changes as a function of information unavailable
  at decision time.

Certificate detection:

- Detects leakage if it records edge timestamps, decision time, and forbidden
  post-decision edges.
- Fails if source timestamps are missing, normalized incorrectly, or omitted
  from the certificate.

## SECTION 6 - Experiments And Ablations

### Baselines

1. Degree-product baseline: score missing document-term edge by document degree
   times term degree.
2. BM25: rank documents or terms using standard sparse retrieval over admissible
   text.
3. Temporal BM25: BM25 with evidence filtered to `timestamp <= tau`, plus
   time-decay variants.
4. Personalized PageRank: seed on CVE/query/source nodes over the admissible
   graph.
5. Diffusion ranking: heat-kernel or diffusion-map score over `G_tau`.
6. Graph neural baseline: optional, non-primary, clearly marked as learned and
   excluded from the deterministic-certificate core.
7. Random admissible repair: randomly widen admissible candidate edges under the
   same budget.
8. Oracle post-decision repair: upper-bound leakage control using forbidden
   future edges, reported only as leakage oracle.

### Main Tasks

1. Withheld document-term recovery.
2. Missing channel identification.
3. Prospective CVE evidence retrieval.
4. KEV/EPSS delayed-channel retrieval.
5. Fix-commit evidence retrieval.
6. CWE/weakness evidence retrieval.
7. Validation-vector metadata retrieval.
8. Side-channel route evidence retrieval.

### Temporal Splits

- Construct graph using only evidence visible before `tau`.
- Evaluate against withheld pre-decision admissible edges for main tasks.
- Separately evaluate post-decision leakage oracle.
- Report `tau` distributions: disclosure day, disclosure plus 7 days,
  disclosure plus 30 days, pre-KEV, post-KEV, pre-latest-EPSS.

### Corruption Regimes

- Missing random document-term edges.
- Missing entire source channels.
- Delayed KEV channel.
- Delayed EPSS channel.
- Poisoned high-overlap terms.
- Sparse vendor metadata.
- Removed fix-commit channel.
- Removed validation channel.
- Adversarial source-layer injection.

### Metrics

- recall@k.
- precision@k.
- average precision.
- nDCG@k.
- MRR.
- calibration of repair confidence.
- certificate size.
- verifier runtime.
- backend runtime.
- backend numerical deviation from NumPy.
- leakage rate.
- harmful repair rate.
- channel attribution accuracy.

### Error Analysis

Report examples where:

- AP drops.
- Recall improves but precision collapses.
- Degree baseline wins.
- Repair spreads mass too broadly.
- Sparse admissible channels prevent recovery.
- Poisoned channels dominate.

### Backend Evaluation

- Run the same deterministic flow/SVD/einsum recurrence under NumPy, PyTorch,
  JAX, and TensorFlow.
- If a backend is unavailable, record it as unavailable.
- Compare runtime and SVD/einsum runtime separately.
- Compare relative numerical deviation from NumPy.
- Report CPU/GPU/device placement.
- Report package versions.

## SECTION 7 - How To Interpret The Current Negative AP Result

Current public-security result:

- recall@k changes from `0.213` to `0.205`.
- average precision changes from `0.191` to `0.098`.

This is not a reason to weaken the claim. It is evidence that random
document-term edge repair is a hard and diagnostically useful setting.

Possible explanations:

1. Conductance spreads mass too broadly.
2. The graph is too sparse for local admissible repair.
3. The degree baseline exploits corpus artifact structure, especially frequent
   security terms and high-degree CVE descriptions.
4. Withheld random document-term edges are not recoverable from admissible
   neighborhoods.
5. Repair helps channel-level missingness more than random edge missingness.
6. AP punishes broad diffusion more harshly than recall@k.
7. Admissibility prevents later evidence that would improve apparent
   performance.
8. The repair certificate may be valuable even when ranking scores drop because
   it proves why a repair was temporally constrained.

Diagnostic experiments:

- Edge-vs-channel withholding: compare random term-edge withholding with entire
  source-channel withholding.
- Locality buckets: stratify withheld edges by two-hop path count in `G_tau`.
- Degree-matched holdout: sample withheld edges with fixed document and term
  degree distributions.
- Generic-term exclusion: remove high-frequency terms such as `remote`, `code`,
  `vulnerability`, then re-evaluate AP.
- Eta sweep: plot recall/AP versus repair intensity `eta`.
- Cap sweep: vary saturation `c` and measure score tie rates.
- Alpha/delta sweep: determine whether stale mass or diffusion strength causes
  broad spreading.
- Sparse-neighborhood audit: report no-path and low-path withheld edges.
- Channel-level missingness: remove EPSS, KEV, fix, CWE, and validation
  channels, then test repair.
- Leakage oracle contrast: allow post-decision edges only in an explicitly
  labeled oracle and quantify the gap.
- Certificate-value study: measure number of forbidden edges detected,
  auditability, and reviewer-verifier time even when AP drops.

## SECTION 8 - Repair Certificate Design

Concrete JSON-style certificate:

```json
{
  "run_id": "2026-07-05T00:51:08Z_public_security_seed11",
  "graph_hash": "sha256:...",
  "source_routes": [
    {"name": "NVD CVE API", "url": "...", "role": "security_retrieval"},
    {"name": "CISA KEV", "url": "...", "role": "security_labels"}
  ],
  "route_probe_status": [
    {
      "name": "NVD CVE API",
      "ok": true,
      "status": 200,
      "bytes": 123456,
      "elapsed_s": 0.42,
      "content_hash": "sha256:..."
    }
  ],
  "source_timestamps": {
    "nvd_snapshot_utc": "2026-07-04T22:51:08Z",
    "kev_catalog_version": "2026.07.01",
    "epss_snapshot_date": "2026-07-04"
  },
  "decision_time": "2026-06-01T00:00:00Z",
  "admissibility_policy": {
    "rule": "edge.timestamp_utc <= decision_time",
    "forbidden_layers_before_tau": ["kev_after_dateAdded", "epss_after_tau"],
    "undated_policy": "quarantine"
  },
  "withheld_edges": [
    {"edge_id": "e123", "edge_type": "document_term", "src": "doc9", "dst": "term17"}
  ],
  "repaired_edges": [
    {"edge_id": "candidate44", "src": "doc9", "dst": "term17", "delta_weight": 0.021}
  ],
  "repaired_channels": ["document_term"],
  "questionable_channels": ["epss_snapshot", "kev_membership"],
  "forbidden_post_decision_edges": [
    {"edge_id": "kev_after_tau_1", "timestamp_utc": "2026-07-01T00:00:00Z"}
  ],
  "backend_used": "numpy",
  "backend_availability": {
    "numpy": true,
    "torch": true,
    "jax": true,
    "tensorflow": false
  },
  "backend_versions": {
    "numpy": "2.4.1",
    "torch": "2.12.0",
    "jax": "0.9.0.1",
    "tensorflow": null
  },
  "numerical_deviation_from_numpy": {
    "torch": 6.49e-11,
    "jax": 7.43e-09,
    "tensorflow": null
  },
  "repair_parameters": {
    "alpha": 0.31,
    "delta": 0.07,
    "eta": 0.22,
    "c": 3.0,
    "epsilon": 1e-6,
    "steps": 28,
    "budget": 1284
  },
  "random_seed": 11,
  "corruption_regime": "random_document_term_edges",
  "metric_table_hash": "sha256:...",
  "verifier_result": {
    "passed": true,
    "checked_edges": 5138,
    "runtime_s": 0.14
  },
  "leakage_warnings": [],
  "harmful_repair_warnings": [
    {"type": "ap_drop", "message": "AP dropped under broad random-edge diffusion"}
  ]
}
```

Use by a security analyst:

- Check whether a retrieved signal came from admissible evidence.
- Inspect repaired channels before acting on a CVE ranking.
- Identify whether KEV/EPSS evidence was delayed or forbidden at `tau`.

Use by a reviewer:

- Verify that the experiment did not use latest labels for historical decisions.
- Recompute compact graph hashes and metric-table hashes.
- Check that negative AP results are not hidden.

Use by a reproducibility checker:

- Rerun with the same seed, graph hash, backend, and parameters.
- Confirm backend versions and numerical deviations.
- Confirm route probes and output hashes.

Use by an adversarial auditor:

- Search for post-decision leakage.
- Identify poisoned source layers and suspicious repair mass.
- Evaluate harmful repair reachability under selected questionable channels.

## SECTION 9 - Paper Rewrite Plan

### 1. Introduction

Add:

- A sharper distinction between complete-evidence ranking and prospective
  channel repair.
- One operational example: a CVE before KEV inclusion and before latest EPSS.
- Contributions framed as graph schema, repair dynamics, certificate, theory,
  datasets, and negative-result analysis.

### 2. Threat And Evidence Model

Add:

- Analyst decision time `tau`.
- Adversary capabilities: delayed disclosure, poisoned high-overlap terms,
  source-layer injection, removal of fix/validation metadata.
- Non-goals: proving exploitability, proving cryptographic security, clinical
  claims.

### 3. Prospective Evidence Graph

Add:

- Full node and edge schema from SECTION 3.
- Timestamp normalization policy.
- Admissibility policy and forbidden-layer examples.

### 4. Conductance-Repair Dynamics

Add:

- Controlled graph process formulation.
- Variable definitions.
- Invariant set, saturation, boundedness, and certificate-verifiable transition.

### 5. Certificate And Verifier

Add:

- JSON certificate schema.
- Verifier algorithm.
- Verifier complexity.
- Examples of leakage and harmful-repair warnings.

### 6. Theory

Add:

- Adaptive channel-identification theorem.
- Formal Set Cover reduction.
- FPT-certified repair theorem.
- Boundedness/stability theorem.
- Monotonicity caveat theorem.
- Leakage proposition.

### 7. Dataset Materialization

Add:

- Detailed source plan for NVD, KEV, EPSS, CVEfixes, SARD, SP 800-22, CAVP,
  ASCAD, BBBC019, LIVECell.
- Raw/cache/source-package policy.
- Offline fixtures and timestamp normalization.

### 8. Experiments

Add:

- Baselines: degree, BM25, temporal BM25, PageRank, diffusion, random repair,
  leakage oracle.
- Tasks: withheld edges, channel ID, prospective CVE retrieval, KEV/EPSS, fix,
  CWE, validation, side-channel route retrieval.
- Corruption regimes and metrics.

### 9. Results

Add:

- Main result tables.
- Per-source and per-corruption breakdowns.
- Backend comparison table.
- Current public-security negative AP result.

### 10. Negative-Result Analysis

Add:

- Explain recall/AP behavior.
- Show diagnostic ablations.
- Treat AP drop as a finding about admissible random-edge repair.

### 11. Security Risks

Add:

- Temporal leakage.
- Poisoned channels.
- Broad mass diffusion.
- Backend non-equivalence.
- Cryptographic overclaiming guardrails.

### 12. Reproducibility

Add:

- Commands, environment, route probes, manifests, hashes.
- What is excluded from the zip and why.
- Backend unavailable behavior.

### 13. Limitations

Add:

- Current public graph size.
- Random edge withholding is not the only repair task.
- Route metadata controls are not clinical/biological experiments.
- Tensor backend timing does not prove model quality.

### 14. Conclusion

Add:

- Re-state certified prospective repair as the contribution.
- Emphasize which missing channels can/cannot be repaired and why.

## SECTION 10 - Concrete Deliverables

| Task | Input | Output | Failure mode | Test condition |
| --- | --- | --- | --- | --- |
| `scripts/probe_nvd.py` | NVD API URL, date range | `raw/nvd/*.json`, route table rows | HTTP/rate-limit/schema change | Mock API fixture and live smoke row |
| `scripts/probe_cisa_kev.py` | KEV JSON URL | KEV snapshot, hash, route row | unavailable mirror, schema change | Known keys `cveID`, `dateAdded` parsed |
| `scripts/probe_epss.py` | EPSS date/API | dated EPSS snapshot table | latest score leakage | Historical date test refuses future snapshot |
| `scripts/materialize_cvefixes.py` | CVEfixes extract | fix nodes/edges | missing commit timestamp | Rows without timestamps quarantined |
| `scripts/materialize_sard.py` | SARD metadata | CWE/program nodes/edges | overclaiming as exploit evidence | Test asserts `label_role=weakness`, not exploit |
| `scripts/probe_cavp.py` | CAVP/ACVTS routes | validation metadata nodes | route-only metadata mistaken for exploit label | Test forbids `ground_truth=exploit` |
| `scripts/probe_ascad.py` | ASCAD route or trace path | side-channel route/trace metadata | huge trace packaged accidentally | Packaging test excludes HDF5/raw traces |
| `scripts/probe_controls.py` | BBBC019/LIVECell routes | control-source metadata table | clinical claim leakage into text | Text scan forbids clinical-performance claims |
| timestamp normalizer | raw source timestamps | UTC ISO fields | unknown timezone | Unit tests for date-only, second, missing |
| graph builder | normalized nodes/edges | `graph_nodes.csv`, `graph_edges.csv`, graph hash | invalid admissibility | Verifier checks timestamps against tau |
| corruption generator | graph, seed, regime | withheld-edge/channel tables | withholding post-decision edges in main task | Test asserts all main withheld edges are admissible |
| repair kernel | graph matrix, mask, seed, params | repaired matrix, diagnostics | updates forbidden edges | Test asserts `A_t[M=0]` unchanged |
| backend benchmark runner | matrix, backends | backend timing/deviation CSV | silent fallback | Test requires unavailable row when import fails |
| certificate generator | run metadata | certificate JSON | missing route/backend/tau fields | JSON schema validation |
| verifier | graph, certificate | verifier pass/fail JSON | weak leakage detection | Inject post-decision edge and expect failure |
| metric evaluator | scores, positives | recall/precision/AP/nDCG/MRR/calibration | observed edges not excluded | Unit test with known ranking |
| plotting script | metric CSVs | PDF/PNG figures | plots from stale tables | Figure hash depends on current metric hash |
| table generator | result JSON/CSV | LaTeX macros and tables | hand-edited numbers | Regenerate and diff macros |
| test suite | fixtures | pytest results | network required for tests | Tests pass offline |
| arXiv packaging | paper/results/code/docs | source zip | raw data or caches included | `unzip -t` and forbidden-file scan |

## SECTION 11 - Strong Abstract Rewrite

Security retrieval is usually evaluated as ranking over complete evidence, but
operational triage is a prospective task: CVE descriptions, weakness metadata,
fix commits, EPSS scores, KEV membership, validation-vector metadata, and
side-channel benchmark routes arrive through separate channels, and many are
missing, delayed, poisoned, or visible only after the decision time. We introduce
conductance-repair evidence graphs, a timestamped framework in which retrieval
is performed over a temporal admissibility mask and missing channels are widened
by a deterministic graph-flow recurrence rather than by a learned predictor. The
method emits a repair certificate recording source probes, decision time,
withheld edges, repaired channels, forbidden post-decision edges, backend
availability, numerical deviation, and verifier results. The theoretical layer
gives an adaptive `ceil(log2 N)` lower bound for missing-channel identification,
an NP-hardness result for minimum harmful repair, fixed-parameter certified
search over `q` questionable channels, and boundedness conditions for the
saturated repair dynamics. The current artifact materializes 239 deduplicated
public security records, 96 terms, and 1284 withheld admissible document-term
edges. Under random edge withholding, conductance repair changes recall@k from
0.213 to 0.205 and average precision from 0.191 to 0.098, while a synthetic
security fixture improves recall@k from 0.055 to 0.099; this negative public AP
result identifies a limit of broad admissible repair under random edge
corruption rather than invalidating channel-level repair. The implementation
benchmarks the same flow/SVD/einsum kernel under NumPy, PyTorch, JAX, and
TensorFlow when available, recording unavailable backends rather than silently
substituting them. BBBC019 and LIVECell metadata are retained only as structural
controls for sparse evolving source channels, with no clinical or biological
performance claim.

## SECTION 12 - Final North-Star Version Of The Contribution

This paper should become the reference scaffold for certified prospective
security retrieval: a temporally admissible graph-repair system that does not
claim to predict exploitation from complete hindsight evidence, but instead
proves which security-evidence channels were visible, which were missing, which
repairs were allowed, which repairs were harmful or leaky, and whether the
reported retrieval gains survive certificate-level audit across deterministic
tensor backends.


==> anc/docs/submission_ready_design.md <==
# Submission-Ready Research Design

Target venue posture: IEEE Transactions on Information Forensics and Security or
a comparable security venue with reviewers from security evaluation, information
retrieval, graph algorithms, and dynamical systems. This document turns the
current manuscript into a concrete technical protocol. It preserves the central
claim: certified prospective security retrieval is a different problem from
retrospective ranking over complete evidence.

## 1. Stronger Research Problem

The research problem is **certified prospective security retrieval under
delayed, missing, poisoned, and temporally inadmissible evidence channels**.
Operational security triage never sees the final evidence graph. At decision
time `tau(v)` for a CVE or security object `v`, the analyst sees some public
evidence, misses other evidence because reporting is sparse, waits for delayed
source layers such as KEV/EPSS/fix commits, and may face poisoned or misleading
channels whose tokens overlap with high-risk language. A retrospective ranking
experiment that uses the final graph answers the wrong question: it ranks with
hindsight and can silently convert future operational labels into features.

The strengthened claim is:

> Conductance repair is not a predictor of exploitability and not a
> cryptographic proof. It is a certificate-bearing retrieval diagnostic that
> tests whether missing admissible evidence channels can be widened without
> temporal leakage, poisoned expansion, or backend-dependent numerical drift.

The evidence categories must be separated:

- Evidence visible at decision time `tau`: admissible and eligible for graph
  retrieval/repair.
- Evidence visible only after `tau`: forbidden for prospective retrieval,
  allowed only in an explicitly labeled leakage-oracle control.
- Evidence missing because of sparse reporting: eligible for repair only if its
  candidate support is admissible.
- Evidence delayed because of disclosure or vendor timing: eligible only after
  its actual source timestamp.
- Evidence poisoned or misleading because of adversarial channel manipulation:
  eligible for detection and harmful-repair analysis, not trusted by default.
- Evidence structurally available but semantically unsafe: allowed as context
  only when its source-layer role is not confused with exploitation evidence.

Ordinary ranking asks: "Which final documents score highest for this CVE?"
Certified prospective repair asks: "Given only the graph admissible at `tau`,
which missing channels can be widened, which repairs are unsafe, and can a
certificate prove that no future label proxy entered the score?"

## 2. Dataset Architecture

Every source enters the graph through typed nodes and timestamped edges. The
implementation should materialize raw source snapshots outside the source
package, normalize them into compact graph tables, and ship only route probes,
hashes, derived tables, figures, tests, and certificates.

### A. NVD CVE API / NVD JSON Feeds

Graph role:

- CVE nodes.
- CVE description text.
- CVSS vector metadata.
- CWE links.
- Publication date.
- Last-modified date.
- Reference URLs.

Nodes:

- `cve:{CVE-ID}`
- `document:nvd_description:{CVE-ID}:{published_date}`
- `cwe:{CWE-ID}` when present.
- `reference:{hash(url)}`
- `source_layer:nvd`
- `term:{token}`

Edges:

- `CVE-term` from description tokens.
- `CVE-CWE`.
- `CVE-reference`.
- `source-layer-document`.
- `source-layer-channel`.

Timestamp policy:

- Use `published` for first visibility of the CVE and initial description.
- Use `lastModified` only for update-specific edges and modified text.
- Preserve `raw_timestamp` and normalized `timestamp_utc`.

Leakage risk:

- Using modified text, new references, or new CWE/CVSS data after `tau` can
  inject future knowledge.

### B. CISA Known Exploited Vulnerabilities Catalog

Graph role:

- Exploited-in-the-wild membership.
- KEV due dates.
- Vendor/project/product metadata.
- Ransomware campaign notes if present in the source row.

Nodes:

- `kev_entry:{CVE-ID}:{dateAdded}`
- `source_layer:cisa_kev`
- `vendor:{vendorProject}`
- `product:{product}`

Edges:

- `CVE-KEV`.
- `KEV-vendor`.
- `KEV-product`.
- `source-layer-document`.

Timestamp policy:

- `dateAdded` is the first admissible KEV timestamp.
- Due date is a later operational attribute, not first visibility.

Leakage risk:

- KEV membership after `tau` is label-like. It must be forbidden for earlier
  decision times.

### C. FIRST EPSS Daily Scores And API/CSV

Graph role:

- Daily exploit prediction score.
- Daily percentile.
- Time series for score movement and delayed-channel experiments.

Nodes:

- `epss_day:{YYYY-MM-DD}`
- `epss_bin:{date}:{bin}`
- `source_layer:first_epss`

Edges:

- `CVE-EPSS-day`.
- `CVE-EPSS-bin`.
- `source-layer-channel`.

Timestamp policy:

- For each `tau`, use only the latest EPSS score with date `<= tau`.
- Never use future EPSS values.

Leakage risk:

- Future EPSS encodes later global knowledge and can behave as a soft label
  proxy.

### D. CVEfixes Dataset

Graph role:

- CVE-to-fix commit links.
- Repository metadata.
- Commit timestamp.
- Affected files.
- Programming language.
- Code-level fix context.

Nodes:

- `fix_commit:{commit_hash}`
- `repository:{repo_id}`
- `file:{repo}:{path_hash}`
- `document:patch:{commit_hash}`
- `term:{patch_token}`
- `source_layer:cvefixes`

Edges:

- `CVE-fix-commit`.
- `commit-repository`.
- `commit-file`.
- `file-term`.
- `document-term`.

Timestamp policy:

- Separate commit timestamp from public availability timestamp where possible.
- If only commit timestamp exists, record `timestamp_resolution` and confidence.

Leakage risk:

- Fix commits often reveal root cause after disclosure. Using them before `tau`
  is leakage.

### E. NIST SARD

Graph role:

- Controlled weakness examples.
- CWE-linked software-assurance cases.
- Language/testcase metadata.

Nodes:

- `sard_testcase:{id}`
- `cwe:{CWE-ID}`
- `language:{name}`
- `weakness_support:{CWE-ID}:{source}`
- `source_layer:sard`

Edges:

- `CWE-SARD-testcase`.
- `testcase-language`.
- `testcase-term`.
- `source-layer-channel`.

Timestamp policy:

- SARD is a stable reference/benchmark source. Its release or access timestamp
  governs metadata visibility.
- It is not a temporal exploitation label.

Leakage risk:

- Mapping SARD examples too directly into CVE labels can create artificial
  semantic shortcuts.

### F. NIST SP 800-22

Graph role:

- Conceptual reference for statistical testing discipline in cryptographic and
  security evaluation.

Nodes:

- Optional `crypto_validation:sp80022`.
- Optional `source_layer:nist_sp80022`.

Edges:

- Optional `algorithm-validation` or `source-route` metadata edges if standards
  metadata is materialized.

Timestamp policy:

- Stable reference source.

Leakage risk:

- Misuse as proof of cryptographic security. The paper must state that
  statistical screens do not replace cryptanalysis.

### G. NIST CAVP / ACVTS

Graph role:

- Cryptographic validation-vector metadata.
- Algorithm validation context.
- Implementation/test-vector source layer.

Nodes:

- `cryptographic_validation:{program}:{algorithm}:{id}`
- `algorithm:{name}`
- `validation_source:{program}`
- `source_layer:cavp` or `source_layer:acvts`

Edges:

- `algorithm-validation`.
- `validation-source-route`.
- `source-layer-channel`.

Timestamp policy:

- Respect validation date or route metadata date.

Leakage risk:

- Validation metadata does not prove implementation-level security or CVE
  exploitability.

### H. ASCAD Side-Channel Benchmark

Graph role:

- Public AES side-channel benchmark route.
- Domain-context source for cryptographic side-channel retrieval tasks.

Nodes:

- `benchmark_route:ascad`
- `algorithm:aes`
- `trace_source:ascad:{variant}`
- `source_layer:ascad`

Edges:

- `algorithm-benchmark`.
- `source-route`.
- `source-layer-channel`.

Timestamp policy:

- Benchmark publication/access timestamp.
- Trace timestamps only if traces are explicitly materialized.

Leakage risk:

- ASCAD performance is domain context, not a claim about the CVE graph.

### I. BBBC019 And LIVECell

Graph role:

- Sparse evolving source-channel controls outside security.
- Structural tests for multi-archive metadata and route-accounting.

Nodes:

- `structural_control:bbbc019`
- `structural_control:livecell`
- `control_archive:{name}`
- `control_metadata_term:{token}`

Edges:

- `control-source-metadata`.
- `source-route`.
- `source-layer-channel`.

Timestamp policy:

- Dataset release timestamp or route-probe/access timestamp.

Leakage risk:

- No clinical, biological, or security performance claim may be inferred from
  these controls.

## 3. Graph Schema

### Node Types

| Node type | Core fields | Notes |
| --- | --- | --- |
| `cve` | `node_id`, `cve_id`, `published_utc`, `last_modified_utc` | Security object. |
| `cwe` | `node_id`, `cwe_id`, `name`, `source` | Weakness class. |
| `document` | `node_id`, `source`, `timestamp_utc`, `text_hash`, `uri`, `document_role` | Description, reference, patch, advisory, metadata. |
| `term` | `node_id`, `term`, `normalizer_version`, `df` | Token/phrase. |
| `source_layer` | `node_id`, `layer_name`, `owner`, `route_uri`, `role` | NVD, KEV, EPSS, CVEfixes, SARD, etc. |
| `epss_day` | `node_id`, `date`, `snapshot_hash` | Daily EPSS snapshot. |
| `kev_entry` | `node_id`, `cve_id`, `date_added`, `catalog_version` | KEV membership record. |
| `fix_commit` | `node_id`, `commit_hash`, `commit_time_utc`, `public_time_utc` | CVEfixes commit. |
| `repository` | `node_id`, `repo_url_hash`, `host`, `language` | Repository metadata. |
| `file` | `node_id`, `path_hash`, `language`, `repo_id` | Affected file. |
| `cryptographic_validation` | `node_id`, `program`, `algorithm`, `validation_date` | CAVP/ACVTS/SP context. |
| `benchmark_route` | `node_id`, `benchmark_name`, `algorithm`, `route_uri`, `publication_time` | ASCAD, route metadata. |
| `structural_control` | `node_id`, `source_name`, `route_uri`, `control_role` | BBBC019/LIVECell metadata. |

### Edge Types

| Edge type | Source timestamp | Channel ID | Repair eligibility | Withhold eligibility |
| --- | --- | --- | --- | --- |
| `CVE-term` | CVE description timestamp | `nvd_description_terms` | yes | yes |
| `CVE-CWE` | NVD publish/update timestamp | `nvd_cwe` | yes | yes |
| `CVE-reference` | reference visibility timestamp | `nvd_reference` | yes | yes |
| `CVE-KEV` | KEV `dateAdded` | `cisa_kev` | no before `dateAdded`; oracle only if future | yes in delayed-channel task |
| `CVE-EPSS-day` | EPSS snapshot date | `first_epss_daily` | yes if snapshot <= `tau` | yes |
| `CVE-fix-commit` | commit/public timestamp | `cvefixes_commit` | yes if timestamp <= `tau` | yes |
| `commit-repository` | commit/public timestamp | `cvefixes_repo` | yes | yes |
| `commit-file` | commit/public timestamp | `cvefixes_file` | yes | yes |
| `file-term` | commit/public timestamp | `patch_terms` | yes | yes |
| `CWE-SARD-testcase` | SARD release/access timestamp | `sard_weakness` | yes for weakness retrieval | yes |
| `algorithm-validation` | validation date | `cavp_acvts` | yes for metadata retrieval | yes |
| `algorithm-benchmark` | benchmark publication/access timestamp | `ascad_route` | yes for route retrieval | yes |
| `source-route` | route-probe timestamp | `{source}_route` | no for scientific evidence; yes for route tests | yes |
| `document-term` | document timestamp | `{source}_document_terms` | yes | yes |
| `source-layer-document` | document timestamp | `{source}_documents` | no for raw source existence; yes for channel tests | yes |
| `source-layer-channel` | source timestamp | `{source}_channel` | yes if admissible | yes |

Every edge must have:

- `edge_id`
- `src`
- `dst`
- `edge_type`
- `source`
- `timestamp_utc`
- `raw_timestamp`
- `admissible_at_tau`
- `channel_id`
- `confidence`
- `provenance`
- `state`: one of `observed`, `withheld`, `repaired`, `forbidden`
- `evidence_role`: one of `public`, `derived`, `synthetic`, `structural_control_only`

## 4. Decision-Time Protocol

For every CVE `v`, define one or more decision times `tau_h(v)`. The graph
`G_tau` is built by retaining only edges whose timestamp is at or before `tau`
and whose source layer is allowed for the task.

Decision horizons:

- **H0: pre-CVE weak public evidence only.** Include only references or weak
  public terms available before formal CVE publication, when such evidence can
  be proven by timestamp. Most CVEs will have no H0 graph.
- **H1: CVE publication time.** Include CVE ID, first NVD publication timestamp,
  initial description if published simultaneously, and source-layer NVD route.
- **H2: CVE publication + same-day NVD metadata.** Include CVSS/CWE/reference
  metadata only if same-day timestamps prove visibility.
- **H3: CVE + EPSS score available at or before tau.** Include latest EPSS
  snapshot with date `<= tau`.
- **H4: CVE + KEV only if KEV timestamp <= tau.** Include KEV edge only after
  `dateAdded`.
- **H5: CVE + fix commits only if commit/public timestamp <= tau.** Include
  CVEfixes and patch metadata only when commit/public visibility is not future
  evidence.

Protocol:

1. Normalize all source timestamps to UTC.
2. For CVE `v` and horizon `h`, compute `tau_h(v)`.
3. Build candidate edge table.
4. Mark `forbidden` if `timestamp_utc > tau_h(v)`.
5. Construct `M_tau` from allowed, admissible, task-relevant candidate edges.
6. Run retrieval and repair only on `G_tau`.
7. Store excluded post-decision edge IDs in the certificate.
8. Run leakage-oracle experiments only with `oracle_post_decision=true`.

Invariant:

The repair algorithm must never introduce an edge with `timestamp_utc > tau` or
an edge whose source layer is forbidden by the horizon policy.

## 5. Certified Conductance-Repair Method

Base recurrence:

```text
P_t(i,j) = A_t(i,j) / (sum_j A_t(i,j) + epsilon)
z_{t+1} = normalize((1 - delta) z_t + alpha P_t^T z_t + s)
A_{t+1} = min(c, A_t + eta M * z_{t+1} z_{t+1}^T)
```

where `M` is the binary support mask of admissible edges.

### A. Channel-Budgeted Repair

Repair cannot widen every admissible channel equally. Define per-CVE and
per-source budgets:

```text
B(v, ell) = maximum repair mass or candidate edges for CVE v in source layer ell
sum_{ell in R(v)} B(v, ell) <= B_total(v)
```

Eligible channel set:

```text
R_tau(v) = {ell : exists candidate edge e in ell with e.timestamp <= tau(v)}
```

Budgeted update:

```text
A_{t+1}^{ell} =
  min(c_ell, A_t^{ell} + eta_ell M_ell * z_{t+1} z_{t+1}^T)
```

subject to:

```text
||A_{t+1}^{ell} - A_t^{ell}||_0 <= B_edges(v, ell)
||A_{t+1}^{ell} - A_t^{ell}||_1 <= B_mass(v, ell)
```

### B. Harm-Aware Repair Score

A repaired edge is harmful if it increases score mass toward temporally invalid,
semantically irrelevant, poisoned, or label-proxy neighborhoods.

Define:

```text
harm(e) =
  1[timestamp(e) > tau]
  + 1[source_layer(e) in forbidden_layers]
  + gamma_p poison_score(e)
  + gamma_l label_proxy_score(e)
  + gamma_s semantic_irrelevance(e)
```

Aggregate harmful repair rate:

```text
HRR = sum_{e in repaired} 1[harm(e) > theta] / max(1, |repaired|)
```

The certificate records all repaired edges with nonzero harm components.

### C. Certificate-Verifiable Invariants

Invariant 1: No post-`tau` edge can be introduced if `M` is correctly built.

Verifier check:

```text
forall repaired edge e: M_e = 1 and timestamp(e) <= tau
```

Invariant 2: Total repaired mass is bounded by `eta`, `c`, and iteration count.

Bound:

```text
0 <= A_T(i,j) - A_0(i,j) <= min(c - A_0(i,j), T * eta)
```

because `z_t(i) z_t(j) <= 1`.

Invariant 3: Repaired conductance is monotone only inside admissible support.

Verifier check:

```text
A_T(i,j) = A_0(i,j) when M(i,j) = 0
```

Invariant 4: Saturation can cause retrieval degradation.

Diagnostic:

- Track number of saturated candidate edges.
- Track tie groups in repaired scores.
- Relate saturation rate to AP drop.

Invariant 5: Broad repair can reduce AP even when recall improves.

Diagnostic:

- Report AP and recall@k jointly.
- Report score entropy and mass concentration.

### D. Control-Theoretic Formalization

State:

```text
x_t = (z_t, A_t)
```

Control action:

```text
u_t = {B_t(ell), eta_t(ell), selected_channels_t}
```

Unsafe states:

- Leakage: any repaired mass crosses a post-`tau` edge.
- Poisoned expansion: high mass enters a known poisoned source layer.
- Saturation collapse: too many candidate edges reach cap `c`, destroying rank
  separation.
- Excessive mass concentration: one source layer dominates repaired mass.

Invariant:

```text
A_t outside M_tau = A_0 outside M_tau
```

Boundedness argument:

- `z_t` remains in the probability simplex after normalization.
- `A_t` remains in `[0,c]` componentwise.
- Masked support is invariant.

Parameter sensitivity:

- `alpha`: controls diffusion reach. Too high causes broad mass spread.
- `delta`: controls stale-evidence damping. Too low preserves noisy old mass.
- `eta`: controls update intensity. Too high saturates edges.
- `c`: controls cap. Too low causes ties; too high permits dominance.
- `B`: controls channel breadth. Too broad may lower precision/AP.

## 6. Experiment Suite

### Experiment 1: Random Withheld Document-Term Edge Recovery

Replicate the current setup with stronger reporting.

Input:

- Public security graph from NVD, KEV, EPSS-derived documents when admissible.
- Document-term edges sampled only from pre-`tau` admissible edges.

Metrics:

- recall@k.
- precision@k.
- AP.
- MRR.
- nDCG@k.
- calibration of repaired edge scores.
- score entropy.
- saturation rate.

Tables:

- `table_random_edge_recovery.csv`
- `table_random_edge_recovery_by_degree_bucket.csv`
- `table_random_edge_recovery_by_source_layer.csv`

Interpretation:

- Current public result shows recall@k `0.213 -> 0.205` and AP `0.191 -> 0.098`.
- This indicates broad random-edge repair can be unsafe or imprecise.

### Experiment 2: Temporal Withheld-Channel Recovery

Withhold whole source channels according to realistic security timing:

- NVD description present, CVSS missing.
- EPSS delayed.
- KEV unavailable until later.
- fix commits delayed.
- references visible but weak.
- CWE present but sparse.

Metrics:

- channel attribution accuracy.
- recall@k over channel-neighborhood edges.
- precision@k.
- AP.
- certificate size.
- harmful repair rate.

Interpretation:

- This is the primary test for the paper's thesis, because operational missing
  evidence often occurs by channel, not by independent random term edge.

### Experiment 3: Adversarial Channel Poisoning

Inject high-overlap poisoned terms into low-quality documents or irrelevant
references.

Poison regimes:

- CVE-like exploit terms inserted into benign metadata.
- KEV-like terms inserted before KEV date.
- Cryptographic validation terms inserted into irrelevant CVEs.
- Vendor/product spoofing.

Metrics:

- poison amplification rate.
- harmful repair rate.
- AP degradation.
- source-layer attribution accuracy.
- certificate poison warnings.

Certificate requirement:

- Identify which channel caused harmful expansion.

### Experiment 4: Post-Decision Leakage Trap

Create a deliberately contaminated graph where future KEV, EPSS, or fix-commit
edges are accidentally included.

Expected result:

- The verifier rejects contaminated edges.
- The leakage oracle shows artificially high retrieval performance if the
  forbidden edges are allowed.

Metrics:

- leakage-detection success.
- forbidden-edge recall.
- false-positive leakage warnings.
- score inflation under oracle.

### Experiment 5: Source-Layer Ablation

Run repair with each source removed:

- no KEV.
- no EPSS.
- no fix commits.
- no CWE.
- no SARD.
- no cryptographic validation metadata.
- no side-channel benchmark metadata.
- no structural controls.

Report:

- per-source recall/AP delta.
- harmful repair delta.
- certificate size delta.
- leakage-warning delta.

Goal:

- Identify which channels actually matter and which are inert or harmful.

### Experiment 6: Retrieval Baseline Comparison

Baselines:

- degree scoring.
- BM25.
- temporal BM25.
- BM25 + `tau`-constrained pseudo-relevance feedback.
- PageRank over admissible graph.
- diffusion ranking over admissible graph.
- non-certified graph imputation.
- conductance repair without certificate.
- full conductance-repair certificate method.

Goal:

- Not merely to beat all baselines.
- Show when repair helps, when it hurts, and whether the certificate explains
  the difference.

### Experiment 7: Control Parameter Sensitivity

Sweep:

- `alpha`.
- `delta`.
- `eta`.
- `c`.
- number of iterations.
- budget `B`.
- questionable-channel count `q`.

Metrics:

- stability.
- saturation.
- harmful repair rate.
- AP degradation.
- recall gain.
- leakage rejection.
- mass entropy.
- source-layer concentration.

Expected interpretation:

- High `eta` and high `alpha` may improve recall while collapsing AP.
- Low `delta` may preserve stale poisoned evidence.
- Low `c` may create rank ties.

### Experiment 8: Backend Reproducibility

Run the same deterministic flow/SVD/einsum kernel under:

- NumPy.
- PyTorch.
- JAX.
- TensorFlow.

Rules:

- Do not silently substitute missing backends.
- Record unavailable backends as unavailable.

Report:

- backend availability.
- runtime.
- numerical deviation from NumPy.
- SVD/einsum behavior.
- CPU/GPU/device placement.
- package versions.
- failure reason if unavailable.

Current local fact:

- TensorFlow is unavailable in the current host and is recorded as such.
- PyTorch and JAX are available.
- NumPy is fastest in the current small CPU benchmark.

## 7. Target Outputs

### A. Revised Abstract

Security retrieval is usually evaluated as ranking over complete hindsight
evidence, but operational triage is prospective: CVE descriptions, weakness
metadata, fix commits, EPSS scores, KEV membership, cryptographic validation
metadata, side-channel benchmark routes, documents, terms, and source layers
arrive at different times, and many channels are delayed, missing, poisoned, or
temporally forbidden. We propose conductance-repair evidence graphs, a
certificate-bearing framework for testing whether missing admissible security
channels can be widened under a decision-time mask `tau` without introducing
future label proxies. The method is not an exploitability predictor and not a
cryptographic proof; it is a deterministic graph-flow diagnostic with source
probes, admissibility checks, repaired-channel records, forbidden-edge logs,
backend availability, numerical-deviation tables, and verifier output. The
theory gives an adaptive `ceil(log2 N)` missing-channel identification lower
bound, NP-hardness of minimum harmful repair, fixed-parameter certified search
over `q` questionable channels, and boundedness of the saturated masked
dynamics. The current artifact materializes 239 public security records, 96
terms, and 1284 withheld admissible document-term edges. On this random-edge
task conductance repair changes recall@k from 0.213 to 0.205 and AP from 0.191
to 0.098, while a synthetic security fixture improves recall@k from 0.055 to
0.099. This negative public AP result is central: certified conductance repair
does not guarantee ranking improvement; it exposes whether missing-channel
widening is safe, harmful, or leakage-contaminated. NumPy, PyTorch, JAX, and
TensorFlow are benchmarked as deterministic tensor backends, with unavailable
backends recorded rather than replaced. BBBC019 and LIVECell remain
structural-control metadata only.

### B. Revised Contribution List

1. Prospective security retrieval framework: formalizes retrieval under
   delayed, missing, poisoned, and temporally inadmissible evidence channels.
2. Timestamped admissibility graph: defines CVE, CWE, document, term,
   source-layer, EPSS-day, KEV-entry, fix-commit, repository, file,
   cryptographic-validation, benchmark-route, and structural-control nodes.
3. Deterministic conductance repair: implements a masked graph-flow recurrence
   that widens only admissible candidate support.
4. Repair certificate: records source probes, decision time, withheld edges,
   repaired channels, forbidden post-decision edges, backend availability,
   numerical deviation, parameters, seeds, metrics, and verifier results.
5. Theory: channel-identification lower bound, NP-hard harmful repair, FPT
   certified audit over `q` questionable channels, boundedness/invariance of
   saturated dynamics, and leakage propositions.
6. Temporal benchmark design: H0-H5 decision horizons, pre/post-`tau`
   admissibility, delayed KEV/EPSS/fix channels, and leakage oracles.
7. Adversarial poisoning benchmark: source-layer and high-overlap term poisoning
   with harmful repair attribution.
8. Control-theoretic repair analysis: state, control action, unsafe state,
   invariant set, saturation, sensitivity, and verifier-checkable transitions.

### C. Dataset And Temporal Admissibility Section

The revised paper should add a full section with:

- Source role table for NVD, KEV, EPSS, CVEfixes, SARD, SP 800-22, CAVP/ACVTS,
  ASCAD, BBBC019, and LIVECell.
- Node/edge mapping for each source.
- Timestamp used by each edge type.
- Leakage risk per source.
- Raw/cache/source-package policy.
- H0-H5 decision horizon construction.
- Rule: every main-task edge must satisfy `timestamp_utc <= tau(v)`.

### D. Certified Repair Dynamics Section

The revised paper should add:

- Recurrence with all variables defined.
- Channel-budgeted repair.
- Harm-aware repair score.
- Invariants and verifier checks.
- Control-theoretic state/control/unsafe-state interpretation.
- Sensitivity to `alpha`, `delta`, `eta`, `c`, iterations, and budget `B`.
- Explanation of why saturation and broad diffusion can degrade AP.

### E. Experiments Section

The revised paper should specify exact tables:

- `table_random_edge_recovery.csv`
- `table_temporal_channel_recovery.csv`
- `table_poisoning.csv`
- `table_leakage_trap.csv`
- `table_source_ablation.csv`
- `table_baseline_comparison.csv`
- `table_parameter_sensitivity.csv`
- `table_backend_reproducibility.csv`
- `table_certificate_audit.csv`

Metrics:

- recall@k.
- precision@k.
- AP.
- MRR.
- nDCG@k.
- repair confidence calibration.
- certificate size.
- verifier runtime.
- leakage rate.
- harmful repair rate.
- channel attribution accuracy.
- backend runtime.
- backend numerical deviation.

### F. Security Risks And Failure Modes Section

Required analysis:

- Temporal leakage: future KEV/EPSS/fix edges in `M_tau`.
- Channel poisoning: high-overlap terms inserted into low-quality documents.
- Repair-induced AP collapse: broad conductance expansion lowers rank precision.
- Semantic shortcutting: SARD/CAVP/ASCAD context creates easy but invalid
  semantic paths.
- KEV/EPSS label proxy leakage: future operational signals masquerade as
  pre-decision evidence.
- Fix-commit leakage: patch context reveals root cause after disclosure.
- Backend non-equivalence: runtime, SVD, device placement, and numerical
  differences.
- Misuse of cryptographic validation metadata: validation is not exploitability.
- False confidence from certificates: a certificate proves policy compliance,
  not truth of exploitation.

### G. Reviewer-Response Strategy

Reviewer: "The public AP drop undermines the method."

Response:

- The AP drop is a result, not a defect to hide.
- It shows random edge withholding is not always safely repairable.
- The paper's claim is not universal ranking improvement; it is certified
  diagnosis of safe, harmful, or leaky repair.
- Add channel-level missingness experiments to test the operational setting more
  directly.

Reviewer: "The control-theory layer is underdeveloped."

Response:

- Add state/control/invariant/unsafe-state formalization.
- Prove simplex preservation, masked support invariance, and saturation
  boundedness.
- Add parameter sensitivity sweeps and saturation-collapse diagnostics.

Reviewer: "Degree scoring is too weak."

Response:

- Add BM25, temporal BM25, PageRank, diffusion ranking,
  `tau`-constrained pseudo-relevance feedback, random repair, and leakage
  oracle baselines.
- Keep degree scoring as a transparent low-level graph artifact baseline.

Reviewer: "The biological datasets are irrelevant."

Response:

- They are not biological performance experiments.
- BBBC019/LIVECell are structural-control metadata sources for sparse evolving
  multi-archive channel accounting.
- The paper must explicitly avoid clinical or biological claims and report them
  separately from security metrics.

## 8. Interpretation Of The Current Result

Current public graph:

- 239 public security records.
- 96 terms.
- 1284 withheld document-term edges.
- recall@k: `0.213 -> 0.205`.
- AP: `0.191 -> 0.098`.

Current synthetic fixture:

- recall@k: `0.055 -> 0.099`.

Contribution-level interpretation:

> Certified conductance repair does not guarantee ranking improvement; it
> exposes whether missing-channel widening is safe, harmful, or
> leakage-contaminated under a decision-time mask.

Scientific explanations:

- Conductance spreads mass too broadly.
- Random edge corruption does not match realistic temporal missingness.
- Degree scoring exploits corpus artifacts.
- Withheld edges may have no admissible neighborhood support.
- Saturation creates ties and AP collapse.
- Later evidence is correctly excluded, lowering apparent performance.
- The certificate is valuable because it explains why performance did or did not
  improve under admissibility.

Concrete follow-up diagnostics:

- Compare random edge withholding to whole-channel withholding.
- Stratify by two-hop support count.
- Run degree-matched edge sampling.
- Remove high-frequency generic security terms.
- Sweep `eta`, `alpha`, `delta`, `c`, and budget `B`.
- Report saturation and score entropy.
- Run post-decision leakage oracle.
- Run poison injection and source-layer attribution.

## 9. Implementation Protocol

Immediate implementation tasks:

1. Add graph table schema:
   - Input: normalized source records.
   - Output: `results/tables/graph_nodes.csv`, `results/tables/graph_edges.csv`.
   - Test: every edge has timestamp, channel, state, role.

2. Add decision-horizon builder:
   - Input: CVE rows and source timestamps.
   - Output: H0-H5 `G_tau` filters.
   - Test: injected future edge is forbidden.

3. Add certificate generator:
   - Input: run metadata, graph hash, route probes, backend table, metrics.
   - Output: `results/summaries/repair_certificate.json`.
   - Test: JSON schema requires forbidden-edge and backend fields.

4. Add verifier:
   - Input: graph tables and certificate.
   - Output: pass/fail plus leakage warnings.
   - Test: deliberately contaminated KEV/EPSS/fix edge is rejected.

5. Add richer metrics:
   - Input: score table and positives.
   - Output: recall, precision, AP, MRR, nDCG, calibration.
   - Test: fixed known ranking returns expected metrics.

6. Add source-channel corruption:
   - Input: graph and regime.
   - Output: withheld channel table.
   - Test: withheld main-task edges are pre-`tau`.

7. Add poisoning generator:
   - Input: admissible documents and poison term vocabulary.
   - Output: poisoned graph variant.
   - Test: certificate identifies poison channel.

8. Add baseline runners:
   - Input: `G_tau` and query seed.
   - Output: BM25, temporal BM25, PageRank, diffusion, random repair, oracle.
   - Test: no baseline except oracle can use future edges.

9. Add parameter sweep runner:
   - Input: alpha/delta/eta/c/B grid.
   - Output: sensitivity tables and plots.
   - Test: saturation metric increases when cap is low or eta high.

10. Extend backend benchmark:
    - Input: deterministic matrix and graph flow.
    - Output: runtime/deviation/device/version table.
    - Test: missing TensorFlow remains `available=false`.

## Final Technical Position

The upgraded manuscript should be evaluated as a **certified prospective
retrieval and repair framework**, not as a generic machine-learning ranker. Its
strongest contribution is to make the security retrieval pipeline auditable at
the level that matters operationally: which evidence was visible at decision
time, which channels were missing, which repairs were admissible, which repairs
were harmful, and whether any performance gain was contaminated by future
evidence.


==> anc/results/summaries/biological_repair_certificate.json <==
{
  "admissibility_policy": "edge.timestamp <= decision_time; later edges are forbidden, not absent",
  "backend_availability": {
    "jax": {
      "available": true,
      "gpu_devices": [],
      "version": "0.9.0.1"
    },
    "numpy": {
      "available": true,
      "gpu_devices": [],
      "version": "2.4.1"
    },
    "tensorflow": {
      "available": false,
      "error": "ModuleNotFoundError(\"No module named 'tensorflow'\")"
    },
    "torch": {
      "available": true,
      "gpu_devices": [],
      "version": "2.12.0"
    }
  },
  "backend_used": "numpy",
  "backend_versions": {
    "jax": "0.9.0.1",
    "numpy": "2.4.1",
    "tensorflow": "unavailable: ModuleNotFoundError(\"No module named 'tensorflow'\")",
    "torch": "2.12.0"
  },
  "contact_inhibition_mask_C": {
    "active_edge_count": 0,
    "masked_nodes": [],
    "policy": "post-decision contact-inhibition edges remain forbidden until their timestamp"
  },
  "corruption_regime": "biological_H2_withheld_channels",
  "decision_time": "4.0",
  "forbidden_post_decision_edges": [
    {
      "label": "",
      "layer": "confluence_snapshot",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "layer:confluence_snapshot",
      "target": "snapshot:confluence_probability",
      "timestamp": "8.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "confluence_snapshot",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "snapshot:confluence_probability",
      "target": "term:confluence_ratio",
      "timestamp": "8.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "confluence_snapshot",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "snapshot:confluence_probability",
      "target": "bio:confluence:mature_front",
      "timestamp": "8.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "contact_inhibition",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "layer:contact_inhibition",
      "target": "label:contact_inhibition_onset",
      "timestamp": "16.0",
      "weight": 1.0
    },
    {
      "label": "delayed_label",
      "layer": "contact_inhibition",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "contact_inhibition",
      "source": "label:contact_inhibition_onset",
      "target": "term:contact_inhibition_state",
      "timestamp": "16.0",
      "weight": 1.0
    },
    {
      "label": "delayed_label",
      "layer": "contact_inhibition",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "contact_inhibition",
      "source": "label:contact_inhibition_onset",
      "target": "bio:confluence:mature_front",
      "timestamp": "16.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "ecm_remodeling",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "layer:ecm_remodeling",
      "target": "evidence:ecm_remodeling",
      "timestamp": "24.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "ecm_remodeling",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "evidence:ecm_remodeling",
      "target": "bio:ecm:collagen_substrate",
      "timestamp": "24.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "ecm_remodeling",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "evidence:ecm_remodeling",
      "target": "term:ecm_remodeling_signal",
      "timestamp": "24.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "ecm_remodeling",
      "observed": true,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "evidence:ecm_remodeling",
      "target": "bio:lineage:MDA_MB_231_C",
      "timestamp": "24.0",
      "weight": 1.0
    }
  ],
  "graph_hash": "8b4b8f19c84728e9b19f1f6910171901b7b07818527ca25325dcaf535b7f9891",
  "harmful_repair_warnings": [],
  "leakage_warnings": [],
  "metric_table_hash": "5acb4d2a7139f739365f585c5037c0cda44dd39294f77576654cf021a6927636",
  "migration_flux_divergence": {
    "bio:lineage:HUVEC_A": -1.0,
    "bio:lineage:MDCK_B": -1.0,
    "frame:scratch:t04": 1.0,
    "term:accumulated_distance": -1.0,
    "term:directness": -1.0,
    "term:euclidean_distance": -1.0,
    "term:migration_flux_divergence": -1.0,
    "track:ctc:huvec_early": 3.0,
    "track:ctc:mdck_delayed": 2.0
  },
  "numerical_deviation_from_numpy": 0.0,
  "questionable_channels": [],
  "random_seed": 19,
  "repair_parameters": {
    "backend": "numpy",
    "cap": 3.0,
    "decay": 0.06,
    "diffusion": 0.33,
    "epsilon": 1e-06,
    "growth": 0.18,
    "steps": 18
  },
  "repaired_channels": {
    "BBBC019": 0.031795620918273926,
    "LIVECell": 0.010358929634094238,
    "scratch_assay": 0.23698127269744873
  },
  "repaired_edges": [
    {
      "after": 1.157745599746704,
      "before": 1.0,
      "delta": 0.1577455997467041,
      "layers": [
        "scratch_assay"
      ],
      "source": "frame:scratch:t00",
      "target": "term:wound_boundary_curvature"
    },
    {
      "after": 1.0325802564620972,
      "before": 1.0,
      "delta": 0.03258025646209717,
      "layers": [
        "scratch_assay"
      ],
      "source": "bio:wound_region:central_gap",
      "target": "frame:scratch:t04"
    },
    {
      "after": 1.0312026739120483,
      "before": 1.0,
      "delta": 0.03120267391204834,
      "layers": [
        "BBBC019"
      ],
      "source": "bio:wound_region:central_gap",
      "target": "frame:bbbc019:baseline_dic"
    },
    {
      "after": 1.016289472579956,
      "before": 1.0,
      "delta": 0.016289472579956055,
      "layers": [
        "scratch_assay"
      ],
      "source": "layer:scratch_assay",
      "target": "frame:scratch:t00"
    },
    {
      "after": 1.0139163732528687,
      "before": 1.0,
      "delta": 0.013916373252868652,
      "layers": [
        "scratch_assay"
      ],
      "source": "bio:wound_region:left_edge",
      "target": "frame:scratch:t00"
    },
    {
      "after": 1.0139163732528687,
      "before": 1.0,
      "delta": 0.013916373252868652,
      "layers": [
        "scratch_assay"
      ],
      "source": "bio:wound_region:right_edge",
      "target": "frame:scratch:t00"
    },
    {
      "after": 1.0100736618041992,
      "before": 1.0,
      "delta": 0.010073661804199219,
      "layers": [
        "LIVECell"
      ],
      "source": "frame:livecell:phase_early",
      "target": "term:velocity_field"
    },
    {
      "after": 1.0022093057632446,
      "before": 1.0,
      "delta": 0.002209305763244629,
      "layers": [
        "scratch_assay"
      ],
      "source": "layer:scratch_assay",
      "target": "frame:scratch:t04"
    },
    {
      "after": 1.0003238916397095,
      "before": 1.0,
      "delta": 0.00032389163970947266,
      "layers": [
        "scratch_assay"
      ],
      "source": "frame:scratch:t04",
      "target": "term:migration_flux_divergence"
    },
    {
      "after": 1.0002964735031128,
      "before": 1.0,
      "delta": 0.00029647350311279297,
      "layers": [
        "BBBC019"
      ],
      "source": "frame:bbbc019:baseline_dic",
      "target": "term:morphometric_descriptor"
    },
    {
      "after": 1.0002964735031128,
      "before": 1.0,
      "delta": 0.00029647350311279297,
      "layers": [
        "BBBC019"
      ],
      "source": "layer:BBBC019",
      "target": "frame:bbbc019:baseline_dic"
    },
    {
      "after": 1.000285267829895,
      "before": 1.0,
      "delta": 0.00028526782989501953,
      "layers": [
        "LIVECell"
      ],
      "source": "layer:LIVECell",
      "target": "frame:livecell:phase_early"
    }
  ],
  "route_probe_status": {
    "BBBC019": "structural_control_not_downloaded",
    "Cell Tracking Challenge 2D": "structural_control_not_downloaded",
    "LIVECell": "structural_control_not_downloaded",
    "Wound Healing Assay Time-Lapse": "structural_control_not_downloaded"
  },
  "run_id": "f554f216138e5666",
  "source_routes": [
    {
      "expected": "html",
      "name": "BBBC019",
      "role": "collective_migration_dic_structural_control",
      "url": "https://bbbc.broadinstitute.org/BBBC019"
    },
    {
      "expected": "html",
      "name": "LIVECell",
      "role": "phase_contrast_segmentation_structural_control",
      "url": "https://www.nature.com/articles/s41592-021-01249-6"
    },
    {
      "expected": "html",
      "name": "Cell Tracking Challenge 2D",
      "role": "huvec_mdck_mda_mb_231_tracking_structural_control",
      "url": "https://celltrackingchallenge.net/2d-datasets/"
    },
    {
      "expected": "html",
      "name": "Wound Healing Assay Time-Lapse",
      "role": "scratch_assay_time_lapse_structural_control",
      "url": "https://gigadb.org/dataset/100118"
    }
  ],
  "source_timestamps": {
    "BBBC019": "declared static source route",
    "Cell Tracking Challenge": "monthly benchmark route",
    "LIVECell": "2021 publication route",
    "selected_horizon": "H2",
    "wound_healing_scratch_assay": "time-lapse structural route"
  },
  "temporal_coherence_score": 1.0,
  "verifier_result": {
    "admissible_support_edges": 21,
    "future_edges_rejected": 10,
    "future_edges_seen": 10,
    "leakage_detection_rate": 1.0,
    "max_forbidden_conductance": 0.0,
    "passed": true,
    "post_decision_edge_updates": 0,
    "support_preserved": true
  },
  "withheld_edges": [
    {
      "label": "",
      "layer": "LIVECell",
      "observed": false,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "frame:livecell:phase_early",
      "target": "mask:livecell:segmentation_missing",
      "timestamp": "2.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "LIVECell",
      "observed": false,
      "poisoned": false,
      "questionable": false,
      "relation": "",
      "source": "mask:livecell:segmentation_missing",
      "target": "term:confluence_ratio",
      "timestamp": "2.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "CTC_MDCK",
      "observed": false,
      "poisoned": false,
      "questionable": false,
      "relation": "source_frame",
      "source": "layer:CTC_MDCK",
      "target": "track:ctc:mdck_delayed",
      "timestamp": "4.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "CTC_MDCK",
      "observed": false,
      "poisoned": false,
      "questionable": false,
      "relation": "migration_vector",
      "source": "track:ctc:mdck_delayed",
      "target": "bio:lineage:MDCK_B",
      "timestamp": "4.0",
      "weight": 1.0
    },
    {
      "label": "",
      "layer": "CTC_MDCK",
      "observed": false,
      "poisoned": false,
      "questionable": false,
      "relation": "migration_vector",
      "source": "track:ctc:mdck_delayed",
      "target": "term:euclidean_distance",
      "timestamp": "4.0",
      "weight": 1.0
    }
  ],
  "wound_boundary_operator_W": {
    "active_edge_count": 4,
    "active_nodes": [
      "bio:wound_region:central_gap",
      "bio:wound_region:left_edge",
      "bio:wound_region:right_edge",
      "frame:scratch:t00",
      "frame:scratch:t04",
      "term:wound_boundary_curvature"
    ],
    "normalization": "boundary flux rows sum to zero before repair",
    "type": "signed_scratch_boundary_incidence"
  }
}


==> anc/results/summaries/certificate_schema.json <==
{
  "biological_certificate_fields": [
    "wound_boundary_operator_W",
    "contact_inhibition_mask_C",
    "migration_flux_divergence",
    "temporal_coherence_score"
  ],
  "required_certificate_fields": [
    "run_id",
    "graph_hash",
    "source_routes",
    "route_probe_status",
    "source_timestamps",
    "decision_time",
    "admissibility_policy",
    "withheld_edges",
    "repaired_edges",
    "repaired_channels",
    "questionable_channels",
    "forbidden_post_decision_edges",
    "backend_used",
    "backend_availability",
    "backend_versions",
    "numerical_deviation_from_numpy",
    "repair_parameters",
    "random_seed",
    "corruption_regime",
    "metric_table_hash",
    "verifier_result",
    "leakage_warnings",
    "harmful_repair_warnings"
  ]
}


==> anc/results/summaries/experiment_summary.json <==
{
  "backend_benchmarks": [
    {
      "available": true,
      "backend": "numpy",
      "device": "",
      "einsum_norm": 179.234375,
      "flow_seconds_mean": 0.00012400000014167745,
      "notes": "",
      "relative_l2_to_numpy": 0.0,
      "svd_head_sum": 465.8595275878906,
      "svd_seconds_mean": 0.00011641700075415429,
      "version": "2.4.1"
    },
    {
      "available": true,
      "backend": "torch",
      "device": "cpu",
      "einsum_norm": 179.23439025878906,
      "flow_seconds_mean": 0.0006379590013239067,
      "notes": "",
      "relative_l2_to_numpy": 0.0,
      "svd_head_sum": 465.8594665527344,
      "svd_seconds_mean": 0.000259833001109655,
      "version": "2.12.0"
    },
    {
      "available": true,
      "backend": "jax",
      "device": "",
      "einsum_norm": 179.234375,
      "flow_seconds_mean": 0.2467123749993334,
      "notes": "",
      "relative_l2_to_numpy": 2.2765330953689045e-08,
      "svd_head_sum": 465.8594665527344,
      "svd_seconds_mean": 0.09168204100024013,
      "version": "0.9.0.1"
    },
    {
      "available": false,
      "backend": "tensorflow",
      "device": "",
      "flow_seconds_mean": "",
      "notes": "ModuleNotFoundError(\"No module named 'tensorflow'\")",
      "relative_l2_to_numpy": "",
      "svd_seconds_mean": "",
      "version": ""
    }
  ],
  "biological_parameter_sensitivity": [
    {
      "average_precision_repaired": 1.0,
      "baseline_average_precision": 1.0,
      "growth": 0.0,
      "harmful_repair_rate": 0.0,
      "precision_at_k": 1.0,
      "recall_at_k_repaired": 1.0
    },
    {
      "average_precision_repaired": 1.0,
      "baseline_average_precision": 1.0,
      "growth": 0.04,
      "harmful_repair_rate": 0.0,
      "precision_at_k": 1.0,
      "recall_at_k_repaired": 1.0
    },
    {
      "average_precision_repaired": 1.0,
      "baseline_average_precision": 1.0,
      "growth": 0.1,
      "harmful_repair_rate": 0.0,
      "precision_at_k": 1.0,
      "recall_at_k_repaired": 1.0
    },
    {
      "average_precision_repaired": 0.8584589079364622,
      "baseline_average_precision": 1.0,
      "growth": 0.22,
      "harmful_repair_rate": 0.05555555555555555,
      "precision_at_k": 0.9444444444444444,
      "recall_at_k_repaired": 0.9444444444444444
    },
    {
      "average_precision_repaired": 0.6427822406924575,
      "baseline_average_precision": 1.0,
      "growth": 0.4,
      "harmful_repair_rate": 0.2222222222222222,
      "precision_at_k": 0.7777777777777778,
      "recall_at_k_repaired": 0.7777777777777778
    },
    {
      "average_precision_repaired": 0.5580139407488311,
      "baseline_average_precision": 1.0,
      "growth": 0.7,
      "harmful_repair_rate": 0.3333333333333333,
      "precision_at_k": 0.6666666666666666,
      "recall_at_k_repaired": 0.6666666666666666
    }
  ],
  "biological_poisoning_stress": {
    "ap_degradation": 0.44198605925116885,
    "backend": "numpy",
    "baseline_ap": 1.0,
    "baseline_poison_topk": 0,
    "baseline_precision_at_k": 1.0,
    "clinical_claim": "none; structural adversarial-control fixture only",
    "harmful_repair_rate": 0.3333333333333333,
    "k": 18,
    "poison_count": 6,
    "poisoned_channel": "synthetic_pathogen_like_migration",
    "record_count": 42,
    "repaired_ap": 0.5580139407488311,
    "repaired_poison_topk": 6,
    "repaired_precision_at_k": 0.6666666666666666
  },
  "biological_repair_certificate": {
    "admissibility_policy": "edge.timestamp <= decision_time; later edges are forbidden, not absent",
    "backend_availability": {
      "jax": {
        "available": true,
        "gpu_devices": [],
        "version": "0.9.0.1"
      },
      "numpy": {
        "available": true,
        "gpu_devices": [],
        "version": "2.4.1"
      },
      "tensorflow": {
        "available": false,
        "error": "ModuleNotFoundError(\"No module named 'tensorflow'\")"
      },
      "torch": {
        "available": true,
        "gpu_devices": [],
        "version": "2.12.0"
      }
    },
    "backend_used": "numpy",
    "backend_versions": {
      "jax": "0.9.0.1",
      "numpy": "2.4.1",
      "tensorflow": "unavailable: ModuleNotFoundError(\"No module named 'tensorflow'\")",
      "torch": "2.12.0"
    },
    "contact_inhibition_mask_C": {
      "active_edge_count": 0,
      "masked_nodes": [],
      "policy": "post-decision contact-inhibition edges remain forbidden until their timestamp"
    },
    "corruption_regime": "biological_H2_withheld_channels",
    "decision_time": "4.0",
    "forbidden_post_decision_edges": [
      {
        "label": "",
        "layer": "confluence_snapshot",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "layer:confluence_snapshot",
        "target": "snapshot:confluence_probability",
        "timestamp": "8.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "confluence_snapshot",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "snapshot:confluence_probability",
        "target": "term:confluence_ratio",
        "timestamp": "8.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "confluence_snapshot",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "snapshot:confluence_probability",
        "target": "bio:confluence:mature_front",
        "timestamp": "8.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "contact_inhibition",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "layer:contact_inhibition",
        "target": "label:contact_inhibition_onset",
        "timestamp": "16.0",
        "weight": 1.0
      },
      {
        "label": "delayed_label",
        "layer": "contact_inhibition",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "contact_inhibition",
        "source": "label:contact_inhibition_onset",
        "target": "term:contact_inhibition_state",
        "timestamp": "16.0",
        "weight": 1.0
      },
      {
        "label": "delayed_label",
        "layer": "contact_inhibition",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "contact_inhibition",
        "source": "label:contact_inhibition_onset",
        "target": "bio:confluence:mature_front",
        "timestamp": "16.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "ecm_remodeling",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "layer:ecm_remodeling",
        "target": "evidence:ecm_remodeling",
        "timestamp": "24.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "ecm_remodeling",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "evidence:ecm_remodeling",
        "target": "bio:ecm:collagen_substrate",
        "timestamp": "24.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "ecm_remodeling",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "evidence:ecm_remodeling",
        "target": "term:ecm_remodeling_signal",
        "timestamp": "24.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "ecm_remodeling",
        "observed": true,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "evidence:ecm_remodeling",
        "target": "bio:lineage:MDA_MB_231_C",
        "timestamp": "24.0",
        "weight": 1.0
      }
    ],
    "graph_hash": "8b4b8f19c84728e9b19f1f6910171901b7b07818527ca25325dcaf535b7f9891",
    "harmful_repair_warnings": [],
    "leakage_warnings": [],
    "metric_table_hash": "5acb4d2a7139f739365f585c5037c0cda44dd39294f77576654cf021a6927636",
    "migration_flux_divergence": {
      "bio:lineage:HUVEC_A": -1.0,
      "bio:lineage:MDCK_B": -1.0,
      "frame:scratch:t04": 1.0,
      "term:accumulated_distance": -1.0,
      "term:directness": -1.0,
      "term:euclidean_distance": -1.0,
      "term:migration_flux_divergence": -1.0,
      "track:ctc:huvec_early": 3.0,
      "track:ctc:mdck_delayed": 2.0
    },
    "numerical_deviation_from_numpy": 0.0,
    "questionable_channels": [],
    "random_seed": 19,
    "repair_parameters": {
      "backend": "numpy",
      "cap": 3.0,
      "decay": 0.06,
      "diffusion": 0.33,
      "epsilon": 1e-06,
      "growth": 0.18,
      "steps": 18
    },
    "repaired_channels": {
      "BBBC019": 0.031795620918273926,
      "LIVECell": 0.010358929634094238,
      "scratch_assay": 0.23698127269744873
    },
    "repaired_edges": [
      {
        "after": 1.157745599746704,
        "before": 1.0,
        "delta": 0.1577455997467041,
        "layers": [
          "scratch_assay"
        ],
        "source": "frame:scratch:t00",
        "target": "term:wound_boundary_curvature"
      },
      {
        "after": 1.0325802564620972,
        "before": 1.0,
        "delta": 0.03258025646209717,
        "layers": [
          "scratch_assay"
        ],
        "source": "bio:wound_region:central_gap",
        "target": "frame:scratch:t04"
      },
      {
        "after": 1.0312026739120483,
        "before": 1.0,
        "delta": 0.03120267391204834,
        "layers": [
          "BBBC019"
        ],
        "source": "bio:wound_region:central_gap",
        "target": "frame:bbbc019:baseline_dic"
      },
      {
        "after": 1.016289472579956,
        "before": 1.0,
        "delta": 0.016289472579956055,
        "layers": [
          "scratch_assay"
        ],
        "source": "layer:scratch_assay",
        "target": "frame:scratch:t00"
      },
      {
        "after": 1.0139163732528687,
        "before": 1.0,
        "delta": 0.013916373252868652,
        "layers": [
          "scratch_assay"
        ],
        "source": "bio:wound_region:left_edge",
        "target": "frame:scratch:t00"
      },
      {
        "after": 1.0139163732528687,
        "before": 1.0,
        "delta": 0.013916373252868652,
        "layers": [
          "scratch_assay"
        ],
        "source": "bio:wound_region:right_edge",
        "target": "frame:scratch:t00"
      },
      {
        "after": 1.0100736618041992,
        "before": 1.0,
        "delta": 0.010073661804199219,
        "layers": [
          "LIVECell"
        ],
        "source": "frame:livecell:phase_early",
        "target": "term:velocity_field"
      },
      {
        "after": 1.0022093057632446,
        "before": 1.0,
        "delta": 0.002209305763244629,
        "layers": [
          "scratch_assay"
        ],
        "source": "layer:scratch_assay",
        "target": "frame:scratch:t04"
      },
      {
        "after": 1.0003238916397095,
        "before": 1.0,
        "delta": 0.00032389163970947266,
        "layers": [
          "scratch_assay"
        ],
        "source": "frame:scratch:t04",
        "target": "term:migration_flux_divergence"
      },
      {
        "after": 1.0002964735031128,
        "before": 1.0,
        "delta": 0.00029647350311279297,
        "layers": [
          "BBBC019"
        ],
        "source": "frame:bbbc019:baseline_dic",
        "target": "term:morphometric_descriptor"
      },
      {
        "after": 1.0002964735031128,
        "before": 1.0,
        "delta": 0.00029647350311279297,
        "layers": [
          "BBBC019"
        ],
        "source": "layer:BBBC019",
        "target": "frame:bbbc019:baseline_dic"
      },
      {
        "after": 1.000285267829895,
        "before": 1.0,
        "delta": 0.00028526782989501953,
        "layers": [
          "LIVECell"
        ],
        "source": "layer:LIVECell",
        "target": "frame:livecell:phase_early"
      }
    ],
    "route_probe_status": {
      "BBBC019": "structural_control_not_downloaded",
      "Cell Tracking Challenge 2D": "structural_control_not_downloaded",
      "LIVECell": "structural_control_not_downloaded",
      "Wound Healing Assay Time-Lapse": "structural_control_not_downloaded"
    },
    "run_id": "f554f216138e5666",
    "source_routes": [
      {
        "expected": "html",
        "name": "BBBC019",
        "role": "collective_migration_dic_structural_control",
        "url": "https://bbbc.broadinstitute.org/BBBC019"
      },
      {
        "expected": "html",
        "name": "LIVECell",
        "role": "phase_contrast_segmentation_structural_control",
        "url": "https://www.nature.com/articles/s41592-021-01249-6"
      },
      {
        "expected": "html",
        "name": "Cell Tracking Challenge 2D",
        "role": "huvec_mdck_mda_mb_231_tracking_structural_control",
        "url": "https://celltrackingchallenge.net/2d-datasets/"
      },
      {
        "expected": "html",
        "name": "Wound Healing Assay Time-Lapse",
        "role": "scratch_assay_time_lapse_structural_control",
        "url": "https://gigadb.org/dataset/100118"
      }
    ],
    "source_timestamps": {
      "BBBC019": "declared static source route",
      "Cell Tracking Challenge": "monthly benchmark route",
      "LIVECell": "2021 publication route",
      "selected_horizon": "H2",
      "wound_healing_scratch_assay": "time-lapse structural route"
    },
    "temporal_coherence_score": 1.0,
    "verifier_result": {
      "admissible_support_edges": 21,
      "future_edges_rejected": 10,
      "future_edges_seen": 10,
      "leakage_detection_rate": 1.0,
      "max_forbidden_conductance": 0.0,
      "passed": true,
      "post_decision_edge_updates": 0,
      "support_preserved": true
    },
    "withheld_edges": [
      {
        "label": "",
        "layer": "LIVECell",
        "observed": false,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "frame:livecell:phase_early",
        "target": "mask:livecell:segmentation_missing",
        "timestamp": "2.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "LIVECell",
        "observed": false,
        "poisoned": false,
        "questionable": false,
        "relation": "",
        "source": "mask:livecell:segmentation_missing",
        "target": "term:confluence_ratio",
        "timestamp": "2.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "CTC_MDCK",
        "observed": false,
        "poisoned": false,
        "questionable": false,
        "relation": "source_frame",
        "source": "layer:CTC_MDCK",
        "target": "track:ctc:mdck_delayed",
        "timestamp": "4.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "CTC_MDCK",
        "observed": false,
        "poisoned": false,
        "questionable": false,
        "relation": "migration_vector",
        "source": "track:ctc:mdck_delayed",
        "target": "bio:lineage:MDCK_B",
        "timestamp": "4.0",
        "weight": 1.0
      },
      {
        "label": "",
        "layer": "CTC_MDCK",
        "observed": false,
        "poisoned": false,
        "questionable": false,
        "relation": "migration_vector",
        "source": "track:ctc:mdck_delayed",
        "target": "term:euclidean_distance",
        "timestamp": "4.0",
        "weight": 1.0
      }
    ],
    "wound_boundary_operator_W": {
      "active_edge_count": 4,
      "active_nodes": [
        "bio:wound_region:central_gap",
        "bio:wound_region:left_edge",
        "bio:wound_region:right_edge",
        "frame:scratch:t00",
        "frame:scratch:t04",
        "term:wound_boundary_curvature"
      ],
      "normalization": "boundary flux rows sum to zero before repair",
      "type": "signed_scratch_boundary_incidence"
    }
  },
  "biological_source_ablation": [
    {
      "average_precision": 0.0,
      "certificate_run_id": "eab6fee64b6fd947",
      "channel_attribution_accuracy": 1.0,
      "horizon": "H0",
      "horizon_label": "pre-wound baseline",
      "mrr": 0.0,
      "ndcg_at_k": 0.0,
      "precision_at_k": 0.0,
      "recall_at_k": 0.0,
      "removed_channel": "BBBC019",
      "withheld_edges": 0
    },
    {
      "average_precision": 0.0,
      "certificate_run_id": "63866de0f60bad98",
      "channel_attribution_accuracy": 1.0,
      "horizon": "H1",
      "horizon_label": "wound induction",
      "mrr": 0.0,
      "ndcg_at_k": 0.0,
      "precision_at_k": 0.0,
      "recall_at_k": 0.0,
      "removed_channel": "scratch_assay",
      "withheld_edges": 0
    },
    {
      "average_precision": 0.005874698547699952,
      "certificate_run_id": "a75f984904454398",
      "channel_attribution_accuracy": 0.0,
      "horizon": "H2",
      "horizon_label": "early migration, 0-4h",
      "mrr": 0.003389830508474576,
      "ndcg_at_k": 0.0,
      "precision_at_k": 0.0,
      "recall_at_k": 0.0,
      "removed_channel": "LIVECell",
      "withheld_edges": 3
    },
    {
      "average_precision": 0.007335709403378576,
      "certificate_run_id": "dfbe93d15a6bfa08",
      "channel_attribution_accuracy": 0.0,
      "horizon": "H2",
      "horizon_label": "early migration, 0-4h",
      "mrr": 0.00510204081632653,
      "ndcg_at_k": 0.0,
      "precision_at_k": 0.0,
      "recall_at_k": 0.0,
      "removed_channel": "CTC_MDCK",
      "withheld_edges": 2
    },
    {
      "average_precision": 0.011070878022838763,
      "certificate_run_id": "260057fa2cd0238d",
      "channel_attribution_accuracy": 0.0,
      "horizon": "H3",
      "horizon_label": "confluence probability snapshot at tau",
      "mrr": 0.00510204081632653,
      "ndcg_at_k": 0.0,
      "precision_at_k": 0.0,
      "recall_at_k": 0.0,
      "removed_channel": "confluence_snapshot",
      "withheld_edges": 5
    },
    {
      "average_precision": 0.011070878022838763,
      "certificate_run_id": "34cda4304b112905",
      "channel_attribution_accuracy": 0.0,
      "horizon": "H4",
      "horizon_label": "contact-inhibition onset no later than tau",
      "mrr": 0.00510204081632653,
      "ndcg_at_k": 0.0,
      "precision_at_k": 0.0,
      "recall_at_k": 0.0,
      "removed_channel": "contact_inhibition",
      "withheld_edges": 5
    },
    {
      "average_precision": 0.011070878022838763,
      "certificate_run_id": "ae803a8e7a13db76",
      "channel_attribution_accuracy": 0.0,
      "horizon": "H5",
      "horizon_label": "ECM remodeling evidence no later than tau",
      "mrr": 0.00510204081632653,
      "ndcg_at_k": 0.0,
      "precision_at_k": 0.0,
      "recall_at_k": 0.0,
      "removed_channel": "ecm_remodeling",
      "withheld_edges": 5
    }
  ],
  "biological_temporal_leakage_trap": {
    "admissible_ap": 0.5926813682770069,
    "ap_inflation": 0.4073186317229931,
    "biological_stage": "mature confluence equivalent",
    "certificate_run_id": "661705a3c057a0ad",
    "contaminated_ap": 1.0,
    "decision_time": "2026-01-01",
    "future_edges": 12,
    "leakage_detection_rate": 1.0,
    "rejected_future_edges": 12,
    "verifier_result": {
      "admissible_support_edges": 24,
      "future_edges_rejected": 12,
      "future_edges_seen": 12,
      "leakage_detection_rate": 1.0,
      "max_forbidden_conductance": 0.0,
      "passed": true,
      "post_decision_edge_updates": 0,
      "support_preserved": true
    }
  },
  "control_diagnostics": [
    {
      "fixed_point_residual": 0.0,
      "growth": 0.0,
      "safe_decision": "allow",
      "saturation_fraction": 0.0,
      "sensitivity_to_previous_growth": 0.0
    },
    {
      "fixed_point_residual": 0.0004826776566915214,
      "growth": 0.04,
      "safe_decision": "allow",
      "saturation_fraction": 0.0,
      "sensitivity_to_previous_growth": 0.05160693824291229
    },
    {
      "fixed_point_residual": 0.0011931010521948338,
      "growth": 0.1,
      "safe_decision": "allow",
      "saturation_fraction": 0.0,
      "sensitivity_to_previous_growth": 0.07743462175130844
    },
    {
      "fixed_point_residual": 0.0025668556336313486,
      "growth": 0.22,
      "safe_decision": "allow",
      "saturation_fraction": 0.0,
      "sensitivity_to_previous_growth": 0.1549542248249054
    },
    {
      "fixed_point_residual": 0.004516581539064646,
      "growth": 0.4,
      "safe_decision": "allow",
      "saturation_fraction": 0.0,
      "sensitivity_to_previous_growth": 0.23263771831989288
    },
    {
      "fixed_point_residual": 0.007498304825276136,
      "growth": 0.7,
      "safe_decision": "quarantine",
      "saturation_fraction": 0.0,
      "sensitivity_to_previous_growth": 0.38825497031211853
    }
  ],
  "cross_domain_stress": {
    "backend": "numpy",
    "biological_certificate_fields": [
      "wound_boundary_operator_W",
      "contact_inhibition_mask_C",
      "migration_flux_divergence",
      "temporal_coherence_score"
    ],
    "biological_certificate_run_id": "f554f216138e5666",
    "biological_conductance_spread": 0.341580867767334,
    "biological_harmful_repair_rate": 0.3333333333333333,
    "biological_numerical_deviation_from_numpy": 0.0,
    "congruent_spread": true,
    "non_monotonic_feedback": "same kernel spreads conductance in both domains; poisoned-channel rankings bound benign retrieval",
    "security_conductance_spread": 0.2684197425842285,
    "security_harmful_repair_rate": 0.42857142857142855,
    "security_numerical_deviation_from_numpy": 0.0
  },
  "fastest_backend": {
    "available": true,
    "backend": "numpy",
    "device": "",
    "einsum_norm": 179.234375,
    "flow_seconds_mean": 0.00012400000014167745,
    "notes": "",
    "relative_l2_to_numpy": 0.0,
    "svd_head_sum": 465.8595275878906,
    "svd_seconds_mean": 0.00011641700075415429,
    "version": "2.4.1"
  },
  "figures": {
    "backend_flow_time": "/Users/farukalpay/Desktop/manuscript/conduit_repair_security_arxiv/results/figures/backend_flow_time.pdf",
    "repair_recall": "/Users/farukalpay/Desktop/manuscript/conduit_repair_security_arxiv/results/figures/repair_recall.pdf"
  },
  "parameter_sensitivity": [
    {
      "average_precision_repaired": 0.0822456571500375,
      "growth": 0.0,
      "holdout_edges": 85,
      "lambda_2_after": 0.26149995409427834,
      "recall_at_k_repaired": 0.07058823529411765
    },
    {
      "average_precision_repaired": 0.0773207805173443,
      "growth": 0.04,
      "holdout_edges": 85,
      "lambda_2_after": 0.2617966177962032,
      "recall_at_k_repaired": 0.07058823529411765
    },
    {
      "average_precision_repaired": 0.07732112432684302,
      "growth": 0.1,
      "holdout_edges": 85,
      "lambda_2_after": 0.26224101762959084,
      "recall_at_k_repaired": 0.07058823529411765
    },
    {
      "average_precision_repaired": 0.07732144696572604,
      "growth": 0.22,
      "holdout_edges": 85,
      "lambda_2_after": 0.26312778135809056,
      "recall_at_k_repaired": 0.07058823529411765
    },
    {
      "average_precision_repaired": 0.07733433280509956,
      "growth": 0.4,
      "holdout_edges": 85,
      "lambda_2_after": 0.26445270287596,
      "recall_at_k_repaired": 0.08235294117647059
    },
    {
      "average_precision_repaired": 0.07731342409157697,
      "growth": 0.7,
      "holdout_edges": 85,
      "lambda_2_after": 0.26664722603597674,
      "recall_at_k_repaired": 0.08235294117647059
    }
  ],
  "poisoning_stress": {
    "backend": "numpy",
    "baseline_ap": 0.5081115755098506,
    "baseline_poison_topk": 6,
    "baseline_precision_at_k": 0.5714285714285714,
    "harmful_repair_rate": 0.42857142857142855,
    "k": 14,
    "poison_count": 6,
    "record_count": 34,
    "repaired_ap": 0.5081115755098506,
    "repaired_poison_topk": 6,
    "repaired_precision_at_k": 0.5714285714285714
  },
  "record_meta": {
    "fallback_used": true,
    "network_used": false,
    "sources": []
  },
  "records_used": 30,
  "renewal_control": {
    "error": "skipped",
    "source": "BBBC019"
  },
  "repair_benchmarks": [
    {
      "after_lambda_2": 0.20137301425336473,
      "average_precision_baseline": 0.06557046195895276,
      "average_precision_repaired": 0.09016714098845512,
      "backend": "numpy",
      "before_lambda_2": 0.19921930096833274,
      "benchmark": "synthetic_security",
      "holdout_edges": 91,
      "k": 91,
      "mrr_baseline": 0.08333333333333333,
      "mrr_repaired": 0.1,
      "ndcg_at_k_baseline": 0.04977843312583587,
      "ndcg_at_k_repaired": 0.09569514305143353,
      "observed_edges": 272,
      "precision_at_k_baseline": 0.054945054945054944,
      "precision_at_k_repaired": 0.0989010989010989,
      "recall_at_k_baseline": 0.054945054945054944,
      "recall_at_k_repaired": 0.0989010989010989,
      "record_count": 48,
      "term_count": 28
    },
    {
      "after_lambda_2": 0.1307642761143184,
      "average_precision_baseline": 0.061614961714589425,
      "average_precision_repaired": 0.06009935900808689,
      "backend": "numpy",
      "before_lambda_2": 0.12314369664001923,
      "benchmark": "public_security",
      "holdout_edges": 58,
      "k": 58,
      "mrr_baseline": 0.017857142857142856,
      "mrr_repaired": 0.1111111111111111,
      "ndcg_at_k_baseline": 0.012006713069914628,
      "ndcg_at_k_repaired": 0.06332883100209002,
      "observed_edges": 172,
      "precision_at_k_baseline": 0.017241379310344827,
      "precision_at_k_repaired": 0.06896551724137931,
      "recall_at_k_baseline": 0.017241379310344827,
      "recall_at_k_repaired": 0.06896551724137931,
      "record_count": 30,
      "term_count": 57
    }
  ],
  "security_channel_ablation": [
    {
      "delta_exploitability_ap": 0.017412295147315404,
      "delta_patch_ap": 0.0,
      "delta_weakness_ap": 0.04614981180754346,
      "mean_ap": 0.5902966799699209,
      "removed_channel": "nvd_enrichment"
    },
    {
      "delta_exploitability_ap": -0.07691749836675493,
      "delta_patch_ap": 0.0,
      "delta_weakness_ap": 0.04942048379347336,
      "mean_ap": 0.5856450435732679,
      "removed_channel": "epss_snapshot"
    },
    {
      "delta_exploitability_ap": 0.005738653718025066,
      "delta_patch_ap": 0.0,
      "delta_weakness_ap": 0.0037226828875728257,
      "mean_ap": 0.5921405213834808,
      "removed_channel": "kev_membership"
    },
    {
      "delta_exploitability_ap": 0.0004790890672193293,
      "delta_patch_ap": -0.75,
      "delta_weakness_ap": 0.008981396676880526,
      "mean_ap": 0.4685836399315711,
      "removed_channel": "cvefixes_commit"
    },
    {
      "delta_exploitability_ap": 0.01931646598510689,
      "delta_patch_ap": 0.0,
      "delta_weakness_ap": -0.09531307986187887,
      "mean_ap": 0.5717454134252017,
      "removed_channel": "cwe_weakness"
    },
    {
      "delta_exploitability_ap": 0.020242391911032886,
      "delta_patch_ap": 0.0,
      "delta_weakness_ap": 0.04942048379347336,
      "mean_ap": 0.6236503049493581,
      "removed_channel": "public_reference"
    }
  ],
  "security_leakage_family": [
    {
      "admissible_ap": 0.6848830284502958,
      "ap_inflation": 0.06208545728584036,
      "contaminated_ap": 0.7469684857361362,
      "decision_policy": "edge timestamp must be <= per-CVE decision time",
      "future_edges": 3,
      "leakage_channel": "kev_membership",
      "leakage_detection_rate": 1.0,
      "rejected_future_edges": 3
    },
    {
      "admissible_ap": 0.585449841578261,
      "ap_inflation": 0.033000964212505424,
      "contaminated_ap": 0.6184508057907664,
      "decision_policy": "edge timestamp must be <= per-CVE decision time",
      "future_edges": 4,
      "leakage_channel": "epss_snapshot",
      "leakage_detection_rate": 1.0,
      "rejected_future_edges": 4
    },
    {
      "admissible_ap": 0.7903668565564049,
      "ap_inflation": 0.024895144851257545,
      "contaminated_ap": 0.8152620014076625,
      "decision_policy": "edge timestamp must be <= per-CVE decision time",
      "future_edges": 3,
      "leakage_channel": "cvefixes_commit",
      "leakage_detection_rate": 1.0,
      "rejected_future_edges": 3
    }
  ],
  "security_missingness_histogram": [
    {
      "admissible": 6,
      "channels": 9,
      "cve_id": "CVE-2025-1001",
      "forbidden": 3,
      "missing": 0,
      "poisoned_admissible": 0
    },
    {
      "admissible": 6,
      "channels": 8,
      "cve_id": "CVE-2025-1002",
      "forbidden": 0,
      "missing": 2,
      "poisoned_admissible": 0
    },
    {
      "admissible": 7,
      "channels": 9,
      "cve_id": "CVE-2025-1003",
      "forbidden": 2,
      "missing": 0,
      "poisoned_admissible": 0
    },
    {
      "admissible": 6,
      "channels": 8,
      "cve_id": "CVE-2025-1004",
      "forbidden": 0,
      "missing": 2,
      "poisoned_admissible": 0
    },
    {
      "admissible": 6,
      "channels": 9,
      "cve_id": "CVE-2025-1005",
      "forbidden": 3,
      "missing": 0,
      "poisoned_admissible": 0
    },
    {
      "admissible": 6,
      "channels": 8,
      "cve_id": "CVE-2025-1006",
      "forbidden": 0,
      "missing": 2,
      "poisoned_admissible": 1
    },
    {
      "admissible": 8,
      "channels": 9,
      "cve_id": "CVE-2025-1007",
      "forbidden": 1,
      "missing": 0,
      "poisoned_admissible": 0
    },
    {
      "admissible": 8,
      "channels": 10,
      "cve_id": "CVE-2025-1008",
      "forbidden": 1,
      "missing": 1,
      "poisoned_admissible": 0
    }
  ],
  "security_query_benchmarks": [
    {
      "average_precision": 0.4316237688135666,
      "failure_attribution": "source_visibility_and_channel_overlap",
      "mrr": 0.5952380952380952,
      "ndcg_at_k": 0.3377290204176668,
      "precision_at_k": 0.3,
      "queries": 8,
      "recall_at_k": 0.228422619047619,
      "score_calibration_gap": 0.13162376881356663,
      "task": "cve_to_evidence"
    },
    {
      "average_precision": 0.7226570593758093,
      "failure_attribution": "source_visibility_and_channel_overlap",
      "mrr": 1.0,
      "ndcg_at_k": 0.7436953376161284,
      "precision_at_k": 0.7,
      "queries": 8,
      "recall_at_k": 0.5245535714285714,
      "score_calibration_gap": 0.022657059375809308,
      "task": "evidence_to_cve"
    },
    {
      "average_precision": 0.40971502486356054,
      "failure_attribution": "sparse_cwe_or_sard_support",
      "mrr": 1.0,
      "ndcg_at_k": 0.5531464700081437,
      "precision_at_k": 0.4,
      "queries": 8,
      "recall_at_k": 0.306547619047619,
      "score_calibration_gap": 0.009715024863560517,
      "task": "weakness"
    },
    {
      "average_precision": 0.4593064916894956,
      "failure_attribution": "future_kev_or_latest_epss_leakage",
      "mrr": 1.0,
      "ndcg_at_k": 0.6803315469857498,
      "precision_at_k": 0.55,
      "queries": 8,
      "recall_at_k": 0.15148809523809523,
      "score_calibration_gap": 0.09069350831050443,
      "task": "exploitability_prior"
    },
    {
      "average_precision": 0.75,
      "failure_attribution": "delayed_or_missing_cvefixes_commit",
      "mrr": 0.75,
      "ndcg_at_k": 0.8154648767857288,
      "precision_at_k": 0.2,
      "queries": 2,
      "recall_at_k": 1.0,
      "score_calibration_gap": 0.55,
      "task": "patch_evidence"
    },
    {
      "average_precision": 0.7501765780274584,
      "failure_attribution": "poisoned_reference_and_saturation",
      "mrr": 0.5,
      "ndcg_at_k": 0.6608397947263839,
      "precision_at_k": 0.8,
      "queries": 8,
      "recall_at_k": 0.14814814814814814,
      "score_calibration_gap": 0.04982342197254164,
      "task": "analyst_triage"
    }
  ],
  "security_source_latency": [
    {
      "admissible": 1,
      "channel": "ascad_side_channel",
      "forbidden": 0,
      "latency_days_max": -8.0,
      "latency_days_mean": -8.0,
      "latency_days_min": -8.0,
      "missing": 0,
      "poisoned_admissible": 0,
      "rows": 1
    },
    {
      "admissible": 1,
      "channel": "cavp_validation",
      "forbidden": 0,
      "latency_days_max": -8.0,
      "latency_days_mean": -8.0,
      "latency_days_min": -8.0,
      "missing": 0,
      "poisoned_admissible": 0,
      "rows": 1
    },
    {
      "admissible": 2,
      "channel": "cvefixes_commit",
      "forbidden": 3,
      "latency_days_max": 11.0,
      "latency_days_mean": 2.4,
      "latency_days_min": -4.0,
      "missing": 3,
      "poisoned_admissible": 0,
      "rows": 8
    },
    {
      "admissible": 8,
      "channel": "cwe_weakness",
      "forbidden": 0,
      "latency_days_max": -2.0,
      "latency_days_mean": -5.625,
      "latency_days_min": -8.0,
      "missing": 0,
      "poisoned_admissible": 0,
      "rows": 8
    },
    {
      "admissible": 8,
      "channel": "epss_snapshot",
      "forbidden": 4,
      "latency_days_max": 14.0,
      "latency_days_mean": 4.583333333333333,
      "latency_days_min": -1.0,
      "missing": 0,
      "poisoned_admissible": 0,
      "rows": 12
    },
    {
      "admissible": 1,
      "channel": "kev_membership",
      "forbidden": 3,
      "latency_days_max": 19.0,
      "latency_days_mean": 10.25,
      "latency_days_min": -1.0,
      "missing": 4,
      "poisoned_admissible": 0,
      "rows": 8
    },
    {
      "admissible": 8,
      "channel": "nvd_enrichment",
      "forbidden": 0,
      "latency_days_max": -2.0,
      "latency_days_mean": -5.625,
      "latency_days_min": -8.0,
      "missing": 0,
      "poisoned_admissible": 0,
      "rows": 8
    },
    {
      "admissible": 8,
      "channel": "nvd_publication",
      "forbidden": 0,
      "latency_days_max": -6.0,
      "latency_days_mean": -10.875,
      "latency_days_min": -16.0,
      "missing": 0,
      "poisoned_admissible": 0,
      "rows": 8
    },
    {
      "admissible": 8,
      "channel": "public_reference",
      "forbidden": 0,
      "latency_days_max": -5.0,
      "latency_days_mean": -9.375,
      "latency_days_min": -15.0,
      "missing": 0,
      "poisoned_admissible": 1,
      "rows": 8
    },
    {
      "admissible": 8,
      "channel": "sard_support",
      "forbidden": 0,
      "latency_days_max": -2.0,
      "latency_days_mean": -5.625,
      "latency_days_min": -8.0,
      "missing": 0,
      "poisoned_admissible": 0,
      "rows": 8
    }
  ],
  "security_source_overlap": [
    {
      "channel_left": "ascad_side_channel",
      "channel_right": "cavp_validation",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "ascad_side_channel",
      "channel_right": "cwe_weakness",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "ascad_side_channel",
      "channel_right": "epss_snapshot",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "ascad_side_channel",
      "channel_right": "nvd_enrichment",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "ascad_side_channel",
      "channel_right": "nvd_publication",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "ascad_side_channel",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "ascad_side_channel",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "cavp_validation",
      "channel_right": "cwe_weakness",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "cavp_validation",
      "channel_right": "epss_snapshot",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "cavp_validation",
      "channel_right": "nvd_enrichment",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "cavp_validation",
      "channel_right": "nvd_publication",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "cavp_validation",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "cavp_validation",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1008",
      "overlap_count": 1
    },
    {
      "channel_left": "cvefixes_commit",
      "channel_right": "cwe_weakness",
      "cves": "CVE-2025-1003;CVE-2025-1007",
      "overlap_count": 2
    },
    {
      "channel_left": "cvefixes_commit",
      "channel_right": "epss_snapshot",
      "cves": "CVE-2025-1003;CVE-2025-1007",
      "overlap_count": 2
    },
    {
      "channel_left": "cvefixes_commit",
      "channel_right": "kev_membership",
      "cves": "CVE-2025-1007",
      "overlap_count": 1
    },
    {
      "channel_left": "cvefixes_commit",
      "channel_right": "nvd_enrichment",
      "cves": "CVE-2025-1003;CVE-2025-1007",
      "overlap_count": 2
    },
    {
      "channel_left": "cvefixes_commit",
      "channel_right": "nvd_publication",
      "cves": "CVE-2025-1003;CVE-2025-1007",
      "overlap_count": 2
    },
    {
      "channel_left": "cvefixes_commit",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1003;CVE-2025-1007",
      "overlap_count": 2
    },
    {
      "channel_left": "cvefixes_commit",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1003;CVE-2025-1007",
      "overlap_count": 2
    },
    {
      "channel_left": "cwe_weakness",
      "channel_right": "epss_snapshot",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "cwe_weakness",
      "channel_right": "kev_membership",
      "cves": "CVE-2025-1007",
      "overlap_count": 1
    },
    {
      "channel_left": "cwe_weakness",
      "channel_right": "nvd_enrichment",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "cwe_weakness",
      "channel_right": "nvd_publication",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "cwe_weakness",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "cwe_weakness",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "epss_snapshot",
      "channel_right": "kev_membership",
      "cves": "CVE-2025-1007",
      "overlap_count": 1
    },
    {
      "channel_left": "epss_snapshot",
      "channel_right": "nvd_enrichment",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "epss_snapshot",
      "channel_right": "nvd_publication",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "epss_snapshot",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "epss_snapshot",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "kev_membership",
      "channel_right": "nvd_enrichment",
      "cves": "CVE-2025-1007",
      "overlap_count": 1
    },
    {
      "channel_left": "kev_membership",
      "channel_right": "nvd_publication",
      "cves": "CVE-2025-1007",
      "overlap_count": 1
    },
    {
      "channel_left": "kev_membership",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1007",
      "overlap_count": 1
    },
    {
      "channel_left": "kev_membership",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1007",
      "overlap_count": 1
    },
    {
      "channel_left": "nvd_enrichment",
      "channel_right": "nvd_publication",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "nvd_enrichment",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "nvd_enrichment",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "nvd_publication",
      "channel_right": "public_reference",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "nvd_publication",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    },
    {
      "channel_left": "public_reference",
      "channel_right": "sard_support",
      "cves": "CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008",
      "overlap_count": 8
    }
  ],
  "security_temporal_spine": [
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -9.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1001 NVD description remote code execution heap overflow appliance exploit patch",
      "timestamp": "2025-02-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -6.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1001 CVSS CWE enrichment CWE-787 remote code execution heap overflow appliance exploit patch",
      "timestamp": "2025-02-04",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -1.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1001 EPSS high exploitability prior percentile snapshot",
      "timestamp": "2025-02-09",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -7.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "nvd_reference",
      "status": "admissible",
      "text": "CVE-2025-1001 first public advisory reference remote code execution heap overflow appliance exploit patch",
      "timestamp": "2025-02-03",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -6.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1001 weakness class CWE-787",
      "timestamp": "2025-02-04",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -6.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1001 SARD weakness support CWE-787 testcase",
      "timestamp": "2025-02-04",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": false,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 14.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "first_epss",
      "status": "forbidden",
      "text": "CVE-2025-1001 future latest EPSS high exploitability percentile ransomware telemetry",
      "timestamp": "2025-02-24",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": false,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 19.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "forbidden",
      "text": "CVE-2025-1001 known exploited vulnerability KEV ransomware campaign",
      "timestamp": "2025-03-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": false,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1001",
      "decision_time": "2025-02-10",
      "exploitability_prior": "high",
      "first_reference_time": "2025-02-03",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 11.0,
      "patch_visible_time": "2025-02-21",
      "poisoned": false,
      "source": "cvefixes",
      "status": "forbidden",
      "text": "CVE-2025-1001 CVEfixes patch commit root cause changed files fix metadata remote code execution heap overflow appliance exploit patch",
      "timestamp": "2025-02-21",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-787"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -8.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1002 NVD description cross site scripting browser session reflected input sanitization",
      "timestamp": "2025-03-10",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -6.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1002 CVSS CWE enrichment CWE-79 cross site scripting browser session reflected input sanitization",
      "timestamp": "2025-03-12",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 0.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1002 EPSS medium exploitability prior percentile snapshot",
      "timestamp": "2025-03-18",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -7.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd_reference",
      "status": "admissible",
      "text": "CVE-2025-1002 first public advisory reference cross site scripting browser session reflected input sanitization",
      "timestamp": "2025-03-11",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -6.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1002 weakness class CWE-79",
      "timestamp": "2025-03-12",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -6.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1002 SARD weakness support CWE-79 testcase",
      "timestamp": "2025-03-12",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": false,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 26952.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "missing",
      "text": "CVE-2025-1002 no KEV membership observed",
      "timestamp": "2099-01-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": false,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1002",
      "decision_time": "2025-03-18",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-03-11",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 26952.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "cvefixes",
      "status": "missing",
      "text": "CVE-2025-1002 missing CVEfixes patch evidence",
      "timestamp": "2099-01-01",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-79"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -14.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1003 NVD description use after free kernel privilege escalation race exploit fix commit",
      "timestamp": "2025-04-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -7.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1003 CVSS CWE enrichment CWE-416 use after free kernel privilege escalation race exploit fix commit",
      "timestamp": "2025-04-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": 0.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1003 EPSS high exploitability prior percentile snapshot",
      "timestamp": "2025-04-15",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -13.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "nvd_reference",
      "status": "admissible",
      "text": "CVE-2025-1003 first public advisory reference use after free kernel privilege escalation race exploit fix commit",
      "timestamp": "2025-04-02",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -7.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1003 weakness class CWE-416",
      "timestamp": "2025-04-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -7.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1003 SARD weakness support CWE-416 testcase",
      "timestamp": "2025-04-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": false,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 14.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "first_epss",
      "status": "forbidden",
      "text": "CVE-2025-1003 future latest EPSS high exploitability percentile ransomware telemetry",
      "timestamp": "2025-04-29",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": false,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 5.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "forbidden",
      "text": "CVE-2025-1003 known exploited vulnerability KEV ransomware campaign",
      "timestamp": "2025-04-20",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": true,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1003",
      "decision_time": "2025-04-15",
      "exploitability_prior": "high",
      "first_reference_time": "2025-04-02",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -4.0,
      "patch_visible_time": "2025-04-11",
      "poisoned": false,
      "source": "cvefixes",
      "status": "admissible",
      "text": "CVE-2025-1003 CVEfixes patch commit root cause changed files fix metadata use after free kernel privilege escalation race exploit fix commit",
      "timestamp": "2025-04-11",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-416"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -6.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1004 NVD description csrf administrative action web form token validation reference",
      "timestamp": "2025-05-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -4.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1004 CVSS CWE enrichment CWE-352 csrf administrative action web form token validation reference",
      "timestamp": "2025-05-03",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 0.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1004 EPSS low exploitability prior percentile snapshot",
      "timestamp": "2025-05-07",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -5.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd_reference",
      "status": "admissible",
      "text": "CVE-2025-1004 first public advisory reference csrf administrative action web form token validation reference",
      "timestamp": "2025-05-02",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -4.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1004 weakness class CWE-352",
      "timestamp": "2025-05-03",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -4.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1004 SARD weakness support CWE-352 testcase",
      "timestamp": "2025-05-03",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": false,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 26902.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "missing",
      "text": "CVE-2025-1004 no KEV membership observed",
      "timestamp": "2099-01-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": false,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1004",
      "decision_time": "2025-05-07",
      "exploitability_prior": "low",
      "first_reference_time": "2025-05-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 26902.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "cvefixes",
      "status": "missing",
      "text": "CVE-2025-1004 missing CVEfixes patch evidence",
      "timestamp": "2099-01-01",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-352"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -11.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1005 NVD description sql injection authentication bypass database query patch advisory",
      "timestamp": "2025-06-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -2.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1005 CVSS CWE enrichment CWE-89 sql injection authentication bypass database query patch advisory",
      "timestamp": "2025-06-10",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": 0.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1005 EPSS medium exploitability prior percentile snapshot",
      "timestamp": "2025-06-12",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -8.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "nvd_reference",
      "status": "admissible",
      "text": "CVE-2025-1005 first public advisory reference sql injection authentication bypass database query patch advisory",
      "timestamp": "2025-06-04",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -2.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1005 weakness class CWE-89",
      "timestamp": "2025-06-10",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -2.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1005 SARD weakness support CWE-89 testcase",
      "timestamp": "2025-06-10",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": false,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 14.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "first_epss",
      "status": "forbidden",
      "text": "CVE-2025-1005 future latest EPSS high exploitability percentile ransomware telemetry",
      "timestamp": "2025-06-26",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": false,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 18.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "forbidden",
      "text": "CVE-2025-1005 known exploited vulnerability KEV ransomware campaign",
      "timestamp": "2025-06-30",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": false,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1005",
      "decision_time": "2025-06-12",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-06-04",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 1.0,
      "patch_visible_time": "2025-06-13",
      "poisoned": false,
      "source": "cvefixes",
      "status": "forbidden",
      "text": "CVE-2025-1005 CVEfixes patch commit root cause changed files fix metadata sql injection authentication bypass database query patch advisory",
      "timestamp": "2025-06-13",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-89"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -8.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1006 NVD description information disclosure verbose error logging configuration notice",
      "timestamp": "2025-07-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -4.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1006 CVSS CWE enrichment CWE-200 information disclosure verbose error logging configuration notice",
      "timestamp": "2025-07-05",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 0.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1006 EPSS low exploitability prior percentile snapshot",
      "timestamp": "2025-07-09",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -7.0,
      "patch_visible_time": "",
      "poisoned": true,
      "source": "nvd_reference",
      "status": "poisoned_admissible",
      "text": "CVE-2025-1006 first public advisory reference information disclosure verbose error logging configuration notice exploit patch kev high risk",
      "timestamp": "2025-07-02",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -4.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1006 weakness class CWE-200",
      "timestamp": "2025-07-05",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -4.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1006 SARD weakness support CWE-200 testcase",
      "timestamp": "2025-07-05",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": false,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 26839.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "missing",
      "text": "CVE-2025-1006 no KEV membership observed",
      "timestamp": "2099-01-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": false,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1006",
      "decision_time": "2025-07-09",
      "exploitability_prior": "low",
      "first_reference_time": "2025-07-02",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 26839.0,
      "patch_visible_time": "",
      "poisoned": false,
      "source": "cvefixes",
      "status": "missing",
      "text": "CVE-2025-1006 missing CVEfixes patch evidence",
      "timestamp": "2099-01-01",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-200"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -16.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1007 NVD description buffer overflow network daemon ransomware exploited vulnerability",
      "timestamp": "2025-07-20",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -8.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1007 CVSS CWE enrichment CWE-119 buffer overflow network daemon ransomware exploited vulnerability",
      "timestamp": "2025-07-28",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": 0.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1007 EPSS high exploitability prior percentile snapshot",
      "timestamp": "2025-08-05",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -15.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "nvd_reference",
      "status": "admissible",
      "text": "CVE-2025-1007 first public advisory reference buffer overflow network daemon ransomware exploited vulnerability",
      "timestamp": "2025-07-21",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -8.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1007 weakness class CWE-119",
      "timestamp": "2025-07-28",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -8.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1007 SARD weakness support CWE-119 testcase",
      "timestamp": "2025-07-28",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": false,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": true,
      "label": 1,
      "latency_days": 14.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "first_epss",
      "status": "forbidden",
      "text": "CVE-2025-1007 future latest EPSS high exploitability percentile ransomware telemetry",
      "timestamp": "2025-08-19",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -1.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "admissible",
      "text": "CVE-2025-1007 known exploited vulnerability KEV ransomware campaign",
      "timestamp": "2025-08-04",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1007",
      "decision_time": "2025-08-05",
      "exploitability_prior": "high",
      "first_reference_time": "2025-07-21",
      "forbidden_at_tau": false,
      "label": 1,
      "latency_days": -2.0,
      "patch_visible_time": "2025-08-03",
      "poisoned": false,
      "source": "cvefixes",
      "status": "admissible",
      "text": "CVE-2025-1007 CVEfixes patch commit root cause changed files fix metadata buffer overflow network daemon ransomware exploited vulnerability",
      "timestamp": "2025-08-03",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-119"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_publication",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -15.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1008 NVD description weak cryptography nonce validation cavp randomness side channel",
      "timestamp": "2025-09-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": true,
      "channel": "nvd_enrichment",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -8.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "nvd",
      "status": "admissible",
      "text": "CVE-2025-1008 CVSS CWE enrichment CWE-327 weak cryptography nonce validation cavp randomness side channel",
      "timestamp": "2025-09-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": true,
      "channel": "epss_snapshot",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 0.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "first_epss",
      "status": "admissible",
      "text": "CVE-2025-1008 EPSS medium exploitability prior percentile snapshot",
      "timestamp": "2025-09-16",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": true,
      "channel": "public_reference",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -13.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "nvd_reference",
      "status": "admissible",
      "text": "CVE-2025-1008 first public advisory reference weak cryptography nonce validation cavp randomness side channel",
      "timestamp": "2025-09-03",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": true,
      "channel": "cwe_weakness",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -8.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "nvd_cwe",
      "status": "admissible",
      "text": "CVE-2025-1008 weakness class CWE-327",
      "timestamp": "2025-09-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": true,
      "channel": "sard_support",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -8.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "nist_sard",
      "status": "admissible",
      "text": "CVE-2025-1008 SARD weakness support CWE-327 testcase",
      "timestamp": "2025-09-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": false,
      "channel": "kev_membership",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": 26770.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "cisa_kev",
      "status": "missing",
      "text": "CVE-2025-1008 no KEV membership observed",
      "timestamp": "2099-01-01",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": false,
      "channel": "cvefixes_commit",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": true,
      "label": 0,
      "latency_days": 6.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "cvefixes",
      "status": "forbidden",
      "text": "CVE-2025-1008 CVEfixes patch commit root cause changed files fix metadata weak cryptography nonce validation cavp randomness side channel",
      "timestamp": "2025-09-22",
      "visibility_control": "fix commit is admissible only at public patch visibility time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": true,
      "channel": "cavp_validation",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -8.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "nist_cavp",
      "status": "admissible",
      "text": "CVE-2025-1008 CAVP validation metadata cryptographic algorithm context",
      "timestamp": "2025-09-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    },
    {
      "admissible_at_tau": true,
      "channel": "ascad_side_channel",
      "cve_id": "CVE-2025-1008",
      "decision_time": "2025-09-16",
      "exploitability_prior": "medium",
      "first_reference_time": "2025-09-03",
      "forbidden_at_tau": false,
      "label": 0,
      "latency_days": -8.0,
      "patch_visible_time": "2025-09-22",
      "poisoned": false,
      "source": "ascad",
      "status": "admissible",
      "text": "CVE-2025-1008 ASCAD side channel benchmark route context",
      "timestamp": "2025-09-08",
      "visibility_control": "source timestamp must be <= decision time",
      "weakness": "CWE-327"
    }
  ],
  "source_ablation": [
    {
      "average_precision_repaired": 0.12306402535928726,
      "channel_attribution_accuracy": 1.0,
      "delta_ap_vs_full": 0.0,
      "mrr_repaired": 1.0,
      "ndcg_at_k_repaired": 0.1842086365880113,
      "precision_at_k_repaired": 0.14285714285714285,
      "recall_at_k_repaired": 0.14285714285714285,
      "record_count": 48,
      "removed_group": "none"
    },
    {
      "average_precision_repaired": 0.08739978142710168,
      "channel_attribution_accuracy": 1.0,
      "delta_ap_vs_full": -0.03566424393218558,
      "mrr_repaired": 0.3333333333333333,
      "ndcg_at_k_repaired": 0.0878622637504548,
      "precision_at_k_repaired": 0.058823529411764705,
      "recall_at_k_repaired": 0.058823529411764705,
      "record_count": 36,
      "removed_group": "crypto"
    },
    {
      "average_precision_repaired": 0.2731669328126816,
      "channel_attribution_accuracy": 0.0,
      "delta_ap_vs_full": 0.15010290745339436,
      "mrr_repaired": 1.0,
      "ndcg_at_k_repaired": 0.3881873634723437,
      "precision_at_k_repaired": 0.2753623188405797,
      "recall_at_k_repaired": 0.2753623188405797,
      "record_count": 36,
      "removed_group": "exploit"
    },
    {
      "average_precision_repaired": 0.11544447318924539,
      "channel_attribution_accuracy": 1.0,
      "delta_ap_vs_full": -0.007619552170041871,
      "mrr_repaired": 0.25,
      "ndcg_at_k_repaired": 0.124487807199706,
      "precision_at_k_repaired": 0.1323529411764706,
      "recall_at_k_repaired": 0.1323529411764706,
      "record_count": 36,
      "removed_group": "memory"
    },
    {
      "average_precision_repaired": 0.09263871217031656,
      "channel_attribution_accuracy": 1.0,
      "delta_ap_vs_full": -0.030425313188970696,
      "mrr_repaired": 0.3333333333333333,
      "ndcg_at_k_repaired": 0.07867017755710795,
      "precision_at_k_repaired": 0.07462686567164178,
      "recall_at_k_repaired": 0.07462686567164178,
      "record_count": 36,
      "removed_group": "retrieval"
    }
  ],
  "source_stress": [
    {
      "fallback_used": true,
      "network_used": false,
      "positive_labels": 18,
      "record_count": 30,
      "route_success": 0,
      "route_total": 0,
      "source": "ALL_SECURITY_STRESS",
      "timestamped_records": 0,
      "unique_groups": 4
    },
    {
      "fallback_used": "",
      "network_used": "",
      "positive_labels": 6,
      "record_count": 6,
      "route_success": "",
      "route_total": "",
      "source": "offline_fixture",
      "timestamped_records": 0,
      "unique_groups": 0
    },
    {
      "fallback_used": "",
      "network_used": "",
      "positive_labels": 12,
      "record_count": 24,
      "route_success": "",
      "route_total": "",
      "source": "synthetic_security_fixture",
      "timestamped_records": 0,
      "unique_groups": 4
    }
  ],
  "temporal_leakage_trap": {
    "admissible_ap": 0.43410983080100723,
    "ap_inflation": 0.5658901691989928,
    "contaminated_ap": 1.0,
    "decision_time": "2026-01-01",
    "future_edges": 12,
    "leakage_detection_rate": 1.0,
    "rejected_future_edges": 12
  },
  "tensorflow_row": {
    "available": false,
    "backend": "tensorflow",
    "device": "",
    "flow_seconds_mean": "",
    "notes": "ModuleNotFoundError(\"No module named 'tensorflow'\")",
    "relative_l2_to_numpy": "",
    "svd_seconds_mean": "",
    "version": ""
  }
}


==> anc/results/tables/biological_parameter_sensitivity.csv <==
growth,average_precision_repaired,recall_at_k_repaired,precision_at_k,harmful_repair_rate,baseline_average_precision
0.0,1.0,1.0,1.0,0.0,1.0
0.04,1.0,1.0,1.0,0.0,1.0
0.1,1.0,1.0,1.0,0.0,1.0
0.22,0.8584589079364622,0.9444444444444444,0.9444444444444444,0.05555555555555555,1.0
0.4,0.6427822406924575,0.7777777777777778,0.7777777777777778,0.2222222222222222,1.0
0.7,0.5580139407488311,0.6666666666666666,0.6666666666666666,0.3333333333333333,1.0


==> anc/results/tables/biological_poisoning_stress.csv <==
record_count,poison_count,k,baseline_ap,repaired_ap,ap_degradation,baseline_precision_at_k,repaired_precision_at_k,baseline_poison_topk,repaired_poison_topk,harmful_repair_rate,backend,poisoned_channel,clinical_claim
42,6,18,1.0,0.5580139407488311,0.44198605925116885,1.0,0.6666666666666666,0,6,0.3333333333333333,numpy,synthetic_pathogen_like_migration,none; structural adversarial-control fixture only


==> anc/results/tables/biological_source_ablation.csv <==
horizon,horizon_label,removed_channel,withheld_edges,recall_at_k,precision_at_k,average_precision,mrr,ndcg_at_k,channel_attribution_accuracy,certificate_run_id
H0,pre-wound baseline,BBBC019,0,0.0,0.0,0.0,0.0,0.0,1.0,eab6fee64b6fd947
H1,wound induction,scratch_assay,0,0.0,0.0,0.0,0.0,0.0,1.0,63866de0f60bad98
H2,"early migration, 0-4h",LIVECell,3,0.0,0.0,0.005874698547699952,0.003389830508474576,0.0,0.0,a75f984904454398
H2,"early migration, 0-4h",CTC_MDCK,2,0.0,0.0,0.007335709403378576,0.00510204081632653,0.0,0.0,dfbe93d15a6bfa08
H3,confluence probability snapshot at tau,confluence_snapshot,5,0.0,0.0,0.011070878022838763,0.00510204081632653,0.0,0.0,260057fa2cd0238d
H4,contact-inhibition onset no later than tau,contact_inhibition,5,0.0,0.0,0.011070878022838763,0.00510204081632653,0.0,0.0,34cda4304b112905
H5,ECM remodeling evidence no later than tau,ecm_remodeling,5,0.0,0.0,0.011070878022838763,0.00510204081632653,0.0,0.0,ae803a8e7a13db76


==> anc/results/tables/biological_temporal_leakage_trap.csv <==
decision_time,biological_stage,future_edges,rejected_future_edges,leakage_detection_rate,admissible_ap,contaminated_ap,ap_inflation,certificate_run_id,verifier_result
2026-01-01,mature confluence equivalent,12,12,1.0,0.5926813682770069,1.0,0.4073186317229931,661705a3c057a0ad,"{'passed': True, 'support_preserved': True, 'max_forbidden_conductance': 0.0, 'future_edges_seen': 12, 'future_edges_rejected': 12, 'leakage_detection_rate': 1.0, 'admissible_support_edges': 24, 'post_decision_edge_updates': 0}"


==> anc/results/tables/control_diagnostics.csv <==
growth,fixed_point_residual,sensitivity_to_previous_growth,saturation_fraction,safe_decision
0.0,0.0,0.0,0.0,allow
0.04,0.0004826776566915214,0.05160693824291229,0.0,allow
0.1,0.0011931010521948338,0.07743462175130844,0.0,allow
0.22,0.0025668556336313486,0.1549542248249054,0.0,allow
0.4,0.004516581539064646,0.23263771831989288,0.0,allow
0.7,0.007498304825276136,0.38825497031211853,0.0,quarantine


==> anc/results/tables/cross_domain_stress.csv <==
backend,security_numerical_deviation_from_numpy,biological_numerical_deviation_from_numpy,security_harmful_repair_rate,biological_harmful_repair_rate,security_conductance_spread,biological_conductance_spread,congruent_spread,non_monotonic_feedback,biological_certificate_run_id,biological_certificate_fields
numpy,0.0,0.0,0.42857142857142855,0.3333333333333333,0.2684197425842285,0.341580867767334,True,same kernel spreads conductance in both domains; poisoned-channel rankings bound benign retrieval,f554f216138e5666,"['wound_boundary_operator_W', 'contact_inhibition_mask_C', 'migration_flux_divergence', 'temporal_coherence_score']"


==> anc/results/tables/out_of_domain_closure_sources.csv <==
source,error
BBBC019,skipped


==> anc/results/tables/parameter_sensitivity.csv <==
growth,recall_at_k_repaired,average_precision_repaired,lambda_2_after,holdout_edges
0.0,0.07058823529411765,0.0822456571500375,0.26149995409427834,85
0.04,0.07058823529411765,0.0773207805173443,0.2617966177962032,85
0.1,0.07058823529411765,0.07732112432684302,0.26224101762959084,85
0.22,0.07058823529411765,0.07732144696572604,0.26312778135809056,85
0.4,0.08235294117647059,0.07733433280509956,0.26445270287596,85
0.7,0.08235294117647059,0.07731342409157697,0.26664722603597674,85


==> anc/results/tables/poisoning_stress.csv <==
record_count,poison_count,k,baseline_ap,repaired_ap,baseline_precision_at_k,repaired_precision_at_k,baseline_poison_topk,repaired_poison_topk,harmful_repair_rate,backend
34,6,14,0.5081115755098506,0.5081115755098506,0.5714285714285714,0.5714285714285714,6,6,0.42857142857142855,numpy


==> anc/results/tables/repair_benchmarks.csv <==
benchmark,record_count,term_count,observed_edges,holdout_edges,k,recall_at_k_baseline,recall_at_k_repaired,precision_at_k_baseline,precision_at_k_repaired,average_precision_baseline,average_precision_repaired,mrr_baseline,mrr_repaired,ndcg_at_k_baseline,ndcg_at_k_repaired,backend,before_lambda_2,after_lambda_2
synthetic_security,48,28,272,91,91,0.054945054945054944,0.0989010989010989,0.054945054945054944,0.0989010989010989,0.06557046195895276,0.09016714098845512,0.08333333333333333,0.1,0.04977843312583587,0.09569514305143353,numpy,0.19921930096833274,0.20137301425336473
public_security,30,57,172,58,58,0.017241379310344827,0.06896551724137931,0.017241379310344827,0.06896551724137931,0.061614961714589425,0.06009935900808689,0.017857142857142856,0.1111111111111111,0.012006713069914628,0.06332883100209002,numpy,0.12314369664001923,0.1307642761143184


==> anc/results/tables/security_channel_ablation.csv <==
removed_channel,mean_ap,delta_patch_ap,delta_exploitability_ap,delta_weakness_ap
nvd_enrichment,0.5902966799699209,0.0,0.017412295147315404,0.04614981180754346
epss_snapshot,0.5856450435732679,0.0,-0.07691749836675493,0.04942048379347336
kev_membership,0.5921405213834808,0.0,0.005738653718025066,0.0037226828875728257
cvefixes_commit,0.4685836399315711,-0.75,0.0004790890672193293,0.008981396676880526
cwe_weakness,0.5717454134252017,0.0,0.01931646598510689,-0.09531307986187887
public_reference,0.6236503049493581,0.0,0.020242391911032886,0.04942048379347336


==> anc/results/tables/security_leakage_family.csv <==
leakage_channel,decision_policy,future_edges,rejected_future_edges,leakage_detection_rate,admissible_ap,contaminated_ap,ap_inflation
kev_membership,edge timestamp must be <= per-CVE decision time,3,3,1.0,0.6848830284502958,0.7469684857361362,0.06208545728584036
epss_snapshot,edge timestamp must be <= per-CVE decision time,4,4,1.0,0.585449841578261,0.6184508057907664,0.033000964212505424
cvefixes_commit,edge timestamp must be <= per-CVE decision time,3,3,1.0,0.7903668565564049,0.8152620014076625,0.024895144851257545


==> anc/results/tables/security_missingness_histogram.csv <==
cve_id,channels,admissible,forbidden,missing,poisoned_admissible
CVE-2025-1001,9,6,3,0,0
CVE-2025-1002,8,6,0,2,0
CVE-2025-1003,9,7,2,0,0
CVE-2025-1004,8,6,0,2,0
CVE-2025-1005,9,6,3,0,0
CVE-2025-1006,8,6,0,2,1
CVE-2025-1007,9,8,1,0,0
CVE-2025-1008,10,8,1,1,0


==> anc/results/tables/security_query_benchmarks.csv <==
task,queries,recall_at_k,precision_at_k,average_precision,mrr,ndcg_at_k,score_calibration_gap,failure_attribution
cve_to_evidence,8,0.228422619047619,0.3,0.4316237688135666,0.5952380952380952,0.3377290204176668,0.13162376881356663,source_visibility_and_channel_overlap
evidence_to_cve,8,0.5245535714285714,0.7,0.7226570593758093,1.0,0.7436953376161284,0.022657059375809308,source_visibility_and_channel_overlap
weakness,8,0.306547619047619,0.4,0.40971502486356054,1.0,0.5531464700081437,0.009715024863560517,sparse_cwe_or_sard_support
exploitability_prior,8,0.15148809523809523,0.55,0.4593064916894956,1.0,0.6803315469857498,0.09069350831050443,future_kev_or_latest_epss_leakage
patch_evidence,2,1.0,0.2,0.75,0.75,0.8154648767857288,0.55,delayed_or_missing_cvefixes_commit
analyst_triage,8,0.14814814814814814,0.8,0.7501765780274584,0.5,0.6608397947263839,0.04982342197254164,poisoned_reference_and_saturation


==> anc/results/tables/security_source_latency.csv <==
channel,rows,admissible,forbidden,missing,poisoned_admissible,latency_days_min,latency_days_mean,latency_days_max
ascad_side_channel,1,1,0,0,0,-8.0,-8.0,-8.0
cavp_validation,1,1,0,0,0,-8.0,-8.0,-8.0
cvefixes_commit,8,2,3,3,0,-4.0,2.4,11.0
cwe_weakness,8,8,0,0,0,-8.0,-5.625,-2.0
epss_snapshot,12,8,4,0,0,-1.0,4.583333333333333,14.0
kev_membership,8,1,3,4,0,-1.0,10.25,19.0
nvd_enrichment,8,8,0,0,0,-8.0,-5.625,-2.0
nvd_publication,8,8,0,0,0,-16.0,-10.875,-6.0
public_reference,8,8,0,0,1,-15.0,-9.375,-5.0
sard_support,8,8,0,0,0,-8.0,-5.625,-2.0


==> anc/results/tables/security_source_overlap.csv <==
channel_left,channel_right,overlap_count,cves
ascad_side_channel,cavp_validation,1,CVE-2025-1008
ascad_side_channel,cwe_weakness,1,CVE-2025-1008
ascad_side_channel,epss_snapshot,1,CVE-2025-1008
ascad_side_channel,nvd_enrichment,1,CVE-2025-1008
ascad_side_channel,nvd_publication,1,CVE-2025-1008
ascad_side_channel,public_reference,1,CVE-2025-1008
ascad_side_channel,sard_support,1,CVE-2025-1008
cavp_validation,cwe_weakness,1,CVE-2025-1008
cavp_validation,epss_snapshot,1,CVE-2025-1008
cavp_validation,nvd_enrichment,1,CVE-2025-1008
cavp_validation,nvd_publication,1,CVE-2025-1008
cavp_validation,public_reference,1,CVE-2025-1008
cavp_validation,sard_support,1,CVE-2025-1008
cvefixes_commit,cwe_weakness,2,CVE-2025-1003;CVE-2025-1007
cvefixes_commit,epss_snapshot,2,CVE-2025-1003;CVE-2025-1007
cvefixes_commit,kev_membership,1,CVE-2025-1007
cvefixes_commit,nvd_enrichment,2,CVE-2025-1003;CVE-2025-1007
cvefixes_commit,nvd_publication,2,CVE-2025-1003;CVE-2025-1007
cvefixes_commit,public_reference,2,CVE-2025-1003;CVE-2025-1007
cvefixes_commit,sard_support,2,CVE-2025-1003;CVE-2025-1007
cwe_weakness,epss_snapshot,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
cwe_weakness,kev_membership,1,CVE-2025-1007
cwe_weakness,nvd_enrichment,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
cwe_weakness,nvd_publication,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
cwe_weakness,public_reference,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
cwe_weakness,sard_support,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
epss_snapshot,kev_membership,1,CVE-2025-1007
epss_snapshot,nvd_enrichment,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
epss_snapshot,nvd_publication,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
epss_snapshot,public_reference,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
epss_snapshot,sard_support,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
kev_membership,nvd_enrichment,1,CVE-2025-1007
kev_membership,nvd_publication,1,CVE-2025-1007
kev_membership,public_reference,1,CVE-2025-1007
kev_membership,sard_support,1,CVE-2025-1007
nvd_enrichment,nvd_publication,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
nvd_enrichment,public_reference,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
nvd_enrichment,sard_support,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
nvd_publication,public_reference,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
nvd_publication,sard_support,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008
public_reference,sard_support,8,CVE-2025-1001;CVE-2025-1002;CVE-2025-1003;CVE-2025-1004;CVE-2025-1005;CVE-2025-1006;CVE-2025-1007;CVE-2025-1008


==> anc/results/tables/security_temporal_spine.csv <==
cve_id,channel,source,timestamp,decision_time,status,text,label,weakness,exploitability_prior,patch_visible_time,first_reference_time,poisoned,visibility_control,latency_days,admissible_at_tau,forbidden_at_tau
CVE-2025-1001,nvd_publication,nvd,2025-02-01,2025-02-10,admissible,CVE-2025-1001 NVD description remote code execution heap overflow appliance exploit patch,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,-9.0,True,False
CVE-2025-1001,nvd_enrichment,nvd,2025-02-04,2025-02-10,admissible,CVE-2025-1001 CVSS CWE enrichment CWE-787 remote code execution heap overflow appliance exploit patch,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,-6.0,True,False
CVE-2025-1001,epss_snapshot,first_epss,2025-02-09,2025-02-10,admissible,CVE-2025-1001 EPSS high exploitability prior percentile snapshot,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,-1.0,True,False
CVE-2025-1001,public_reference,nvd_reference,2025-02-03,2025-02-10,admissible,CVE-2025-1001 first public advisory reference remote code execution heap overflow appliance exploit patch,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,-7.0,True,False
CVE-2025-1001,cwe_weakness,nvd_cwe,2025-02-04,2025-02-10,admissible,CVE-2025-1001 weakness class CWE-787,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,-6.0,True,False
CVE-2025-1001,sard_support,nist_sard,2025-02-04,2025-02-10,admissible,CVE-2025-1001 SARD weakness support CWE-787 testcase,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,-6.0,True,False
CVE-2025-1001,epss_snapshot,first_epss,2025-02-24,2025-02-10,forbidden,CVE-2025-1001 future latest EPSS high exploitability percentile ransomware telemetry,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,14.0,False,True
CVE-2025-1001,kev_membership,cisa_kev,2025-03-01,2025-02-10,forbidden,CVE-2025-1001 known exploited vulnerability KEV ransomware campaign,1,CWE-787,high,2025-02-21,2025-02-03,False,source timestamp must be <= decision time,19.0,False,True
CVE-2025-1001,cvefixes_commit,cvefixes,2025-02-21,2025-02-10,forbidden,CVE-2025-1001 CVEfixes patch commit root cause changed files fix metadata remote code execution heap overflow appliance exploit patch,1,CWE-787,high,2025-02-21,2025-02-03,False,fix commit is admissible only at public patch visibility time,11.0,False,True
CVE-2025-1002,nvd_publication,nvd,2025-03-10,2025-03-18,admissible,CVE-2025-1002 NVD description cross site scripting browser session reflected input sanitization,0,CWE-79,medium,,2025-03-11,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1002,nvd_enrichment,nvd,2025-03-12,2025-03-18,admissible,CVE-2025-1002 CVSS CWE enrichment CWE-79 cross site scripting browser session reflected input sanitization,0,CWE-79,medium,,2025-03-11,False,source timestamp must be <= decision time,-6.0,True,False
CVE-2025-1002,epss_snapshot,first_epss,2025-03-18,2025-03-18,admissible,CVE-2025-1002 EPSS medium exploitability prior percentile snapshot,0,CWE-79,medium,,2025-03-11,False,source timestamp must be <= decision time,0.0,True,False
CVE-2025-1002,public_reference,nvd_reference,2025-03-11,2025-03-18,admissible,CVE-2025-1002 first public advisory reference cross site scripting browser session reflected input sanitization,0,CWE-79,medium,,2025-03-11,False,source timestamp must be <= decision time,-7.0,True,False
CVE-2025-1002,cwe_weakness,nvd_cwe,2025-03-12,2025-03-18,admissible,CVE-2025-1002 weakness class CWE-79,0,CWE-79,medium,,2025-03-11,False,source timestamp must be <= decision time,-6.0,True,False
CVE-2025-1002,sard_support,nist_sard,2025-03-12,2025-03-18,admissible,CVE-2025-1002 SARD weakness support CWE-79 testcase,0,CWE-79,medium,,2025-03-11,False,source timestamp must be <= decision time,-6.0,True,False
CVE-2025-1002,kev_membership,cisa_kev,2099-01-01,2025-03-18,missing,CVE-2025-1002 no KEV membership observed,0,CWE-79,medium,,2025-03-11,False,source timestamp must be <= decision time,26952.0,False,False
CVE-2025-1002,cvefixes_commit,cvefixes,2099-01-01,2025-03-18,missing,CVE-2025-1002 missing CVEfixes patch evidence,0,CWE-79,medium,,2025-03-11,False,fix commit is admissible only at public patch visibility time,26952.0,False,False
CVE-2025-1003,nvd_publication,nvd,2025-04-01,2025-04-15,admissible,CVE-2025-1003 NVD description use after free kernel privilege escalation race exploit fix commit,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,-14.0,True,False
CVE-2025-1003,nvd_enrichment,nvd,2025-04-08,2025-04-15,admissible,CVE-2025-1003 CVSS CWE enrichment CWE-416 use after free kernel privilege escalation race exploit fix commit,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,-7.0,True,False
CVE-2025-1003,epss_snapshot,first_epss,2025-04-15,2025-04-15,admissible,CVE-2025-1003 EPSS high exploitability prior percentile snapshot,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,0.0,True,False
CVE-2025-1003,public_reference,nvd_reference,2025-04-02,2025-04-15,admissible,CVE-2025-1003 first public advisory reference use after free kernel privilege escalation race exploit fix commit,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,-13.0,True,False
CVE-2025-1003,cwe_weakness,nvd_cwe,2025-04-08,2025-04-15,admissible,CVE-2025-1003 weakness class CWE-416,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,-7.0,True,False
CVE-2025-1003,sard_support,nist_sard,2025-04-08,2025-04-15,admissible,CVE-2025-1003 SARD weakness support CWE-416 testcase,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,-7.0,True,False
CVE-2025-1003,epss_snapshot,first_epss,2025-04-29,2025-04-15,forbidden,CVE-2025-1003 future latest EPSS high exploitability percentile ransomware telemetry,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,14.0,False,True
CVE-2025-1003,kev_membership,cisa_kev,2025-04-20,2025-04-15,forbidden,CVE-2025-1003 known exploited vulnerability KEV ransomware campaign,1,CWE-416,high,2025-04-11,2025-04-02,False,source timestamp must be <= decision time,5.0,False,True
CVE-2025-1003,cvefixes_commit,cvefixes,2025-04-11,2025-04-15,admissible,CVE-2025-1003 CVEfixes patch commit root cause changed files fix metadata use after free kernel privilege escalation race exploit fix commit,1,CWE-416,high,2025-04-11,2025-04-02,False,fix commit is admissible only at public patch visibility time,-4.0,True,False
CVE-2025-1004,nvd_publication,nvd,2025-05-01,2025-05-07,admissible,CVE-2025-1004 NVD description csrf administrative action web form token validation reference,0,CWE-352,low,,2025-05-02,False,source timestamp must be <= decision time,-6.0,True,False
CVE-2025-1004,nvd_enrichment,nvd,2025-05-03,2025-05-07,admissible,CVE-2025-1004 CVSS CWE enrichment CWE-352 csrf administrative action web form token validation reference,0,CWE-352,low,,2025-05-02,False,source timestamp must be <= decision time,-4.0,True,False
CVE-2025-1004,epss_snapshot,first_epss,2025-05-07,2025-05-07,admissible,CVE-2025-1004 EPSS low exploitability prior percentile snapshot,0,CWE-352,low,,2025-05-02,False,source timestamp must be <= decision time,0.0,True,False
CVE-2025-1004,public_reference,nvd_reference,2025-05-02,2025-05-07,admissible,CVE-2025-1004 first public advisory reference csrf administrative action web form token validation reference,0,CWE-352,low,,2025-05-02,False,source timestamp must be <= decision time,-5.0,True,False
CVE-2025-1004,cwe_weakness,nvd_cwe,2025-05-03,2025-05-07,admissible,CVE-2025-1004 weakness class CWE-352,0,CWE-352,low,,2025-05-02,False,source timestamp must be <= decision time,-4.0,True,False
CVE-2025-1004,sard_support,nist_sard,2025-05-03,2025-05-07,admissible,CVE-2025-1004 SARD weakness support CWE-352 testcase,0,CWE-352,low,,2025-05-02,False,source timestamp must be <= decision time,-4.0,True,False
CVE-2025-1004,kev_membership,cisa_kev,2099-01-01,2025-05-07,missing,CVE-2025-1004 no KEV membership observed,0,CWE-352,low,,2025-05-02,False,source timestamp must be <= decision time,26902.0,False,False
CVE-2025-1004,cvefixes_commit,cvefixes,2099-01-01,2025-05-07,missing,CVE-2025-1004 missing CVEfixes patch evidence,0,CWE-352,low,,2025-05-02,False,fix commit is admissible only at public patch visibility time,26902.0,False,False
CVE-2025-1005,nvd_publication,nvd,2025-06-01,2025-06-12,admissible,CVE-2025-1005 NVD description sql injection authentication bypass database query patch advisory,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,-11.0,True,False
CVE-2025-1005,nvd_enrichment,nvd,2025-06-10,2025-06-12,admissible,CVE-2025-1005 CVSS CWE enrichment CWE-89 sql injection authentication bypass database query patch advisory,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,-2.0,True,False
CVE-2025-1005,epss_snapshot,first_epss,2025-06-12,2025-06-12,admissible,CVE-2025-1005 EPSS medium exploitability prior percentile snapshot,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,0.0,True,False
CVE-2025-1005,public_reference,nvd_reference,2025-06-04,2025-06-12,admissible,CVE-2025-1005 first public advisory reference sql injection authentication bypass database query patch advisory,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1005,cwe_weakness,nvd_cwe,2025-06-10,2025-06-12,admissible,CVE-2025-1005 weakness class CWE-89,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,-2.0,True,False
CVE-2025-1005,sard_support,nist_sard,2025-06-10,2025-06-12,admissible,CVE-2025-1005 SARD weakness support CWE-89 testcase,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,-2.0,True,False
CVE-2025-1005,epss_snapshot,first_epss,2025-06-26,2025-06-12,forbidden,CVE-2025-1005 future latest EPSS high exploitability percentile ransomware telemetry,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,14.0,False,True
CVE-2025-1005,kev_membership,cisa_kev,2025-06-30,2025-06-12,forbidden,CVE-2025-1005 known exploited vulnerability KEV ransomware campaign,1,CWE-89,medium,2025-06-13,2025-06-04,False,source timestamp must be <= decision time,18.0,False,True
CVE-2025-1005,cvefixes_commit,cvefixes,2025-06-13,2025-06-12,forbidden,CVE-2025-1005 CVEfixes patch commit root cause changed files fix metadata sql injection authentication bypass database query patch advisory,1,CWE-89,medium,2025-06-13,2025-06-04,False,fix commit is admissible only at public patch visibility time,1.0,False,True
CVE-2025-1006,nvd_publication,nvd,2025-07-01,2025-07-09,admissible,CVE-2025-1006 NVD description information disclosure verbose error logging configuration notice,0,CWE-200,low,,2025-07-02,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1006,nvd_enrichment,nvd,2025-07-05,2025-07-09,admissible,CVE-2025-1006 CVSS CWE enrichment CWE-200 information disclosure verbose error logging configuration notice,0,CWE-200,low,,2025-07-02,False,source timestamp must be <= decision time,-4.0,True,False
CVE-2025-1006,epss_snapshot,first_epss,2025-07-09,2025-07-09,admissible,CVE-2025-1006 EPSS low exploitability prior percentile snapshot,0,CWE-200,low,,2025-07-02,False,source timestamp must be <= decision time,0.0,True,False
CVE-2025-1006,public_reference,nvd_reference,2025-07-02,2025-07-09,poisoned_admissible,CVE-2025-1006 first public advisory reference information disclosure verbose error logging configuration notice exploit patch kev high risk,0,CWE-200,low,,2025-07-02,True,source timestamp must be <= decision time,-7.0,True,False
CVE-2025-1006,cwe_weakness,nvd_cwe,2025-07-05,2025-07-09,admissible,CVE-2025-1006 weakness class CWE-200,0,CWE-200,low,,2025-07-02,False,source timestamp must be <= decision time,-4.0,True,False
CVE-2025-1006,sard_support,nist_sard,2025-07-05,2025-07-09,admissible,CVE-2025-1006 SARD weakness support CWE-200 testcase,0,CWE-200,low,,2025-07-02,False,source timestamp must be <= decision time,-4.0,True,False
CVE-2025-1006,kev_membership,cisa_kev,2099-01-01,2025-07-09,missing,CVE-2025-1006 no KEV membership observed,0,CWE-200,low,,2025-07-02,False,source timestamp must be <= decision time,26839.0,False,False
CVE-2025-1006,cvefixes_commit,cvefixes,2099-01-01,2025-07-09,missing,CVE-2025-1006 missing CVEfixes patch evidence,0,CWE-200,low,,2025-07-02,False,fix commit is admissible only at public patch visibility time,26839.0,False,False
CVE-2025-1007,nvd_publication,nvd,2025-07-20,2025-08-05,admissible,CVE-2025-1007 NVD description buffer overflow network daemon ransomware exploited vulnerability,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,-16.0,True,False
CVE-2025-1007,nvd_enrichment,nvd,2025-07-28,2025-08-05,admissible,CVE-2025-1007 CVSS CWE enrichment CWE-119 buffer overflow network daemon ransomware exploited vulnerability,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1007,epss_snapshot,first_epss,2025-08-05,2025-08-05,admissible,CVE-2025-1007 EPSS high exploitability prior percentile snapshot,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,0.0,True,False
CVE-2025-1007,public_reference,nvd_reference,2025-07-21,2025-08-05,admissible,CVE-2025-1007 first public advisory reference buffer overflow network daemon ransomware exploited vulnerability,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,-15.0,True,False
CVE-2025-1007,cwe_weakness,nvd_cwe,2025-07-28,2025-08-05,admissible,CVE-2025-1007 weakness class CWE-119,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1007,sard_support,nist_sard,2025-07-28,2025-08-05,admissible,CVE-2025-1007 SARD weakness support CWE-119 testcase,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1007,epss_snapshot,first_epss,2025-08-19,2025-08-05,forbidden,CVE-2025-1007 future latest EPSS high exploitability percentile ransomware telemetry,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,14.0,False,True
CVE-2025-1007,kev_membership,cisa_kev,2025-08-04,2025-08-05,admissible,CVE-2025-1007 known exploited vulnerability KEV ransomware campaign,1,CWE-119,high,2025-08-03,2025-07-21,False,source timestamp must be <= decision time,-1.0,True,False
CVE-2025-1007,cvefixes_commit,cvefixes,2025-08-03,2025-08-05,admissible,CVE-2025-1007 CVEfixes patch commit root cause changed files fix metadata buffer overflow network daemon ransomware exploited vulnerability,1,CWE-119,high,2025-08-03,2025-07-21,False,fix commit is admissible only at public patch visibility time,-2.0,True,False
CVE-2025-1008,nvd_publication,nvd,2025-09-01,2025-09-16,admissible,CVE-2025-1008 NVD description weak cryptography nonce validation cavp randomness side channel,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,-15.0,True,False
CVE-2025-1008,nvd_enrichment,nvd,2025-09-08,2025-09-16,admissible,CVE-2025-1008 CVSS CWE enrichment CWE-327 weak cryptography nonce validation cavp randomness side channel,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1008,epss_snapshot,first_epss,2025-09-16,2025-09-16,admissible,CVE-2025-1008 EPSS medium exploitability prior percentile snapshot,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,0.0,True,False
CVE-2025-1008,public_reference,nvd_reference,2025-09-03,2025-09-16,admissible,CVE-2025-1008 first public advisory reference weak cryptography nonce validation cavp randomness side channel,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,-13.0,True,False
CVE-2025-1008,cwe_weakness,nvd_cwe,2025-09-08,2025-09-16,admissible,CVE-2025-1008 weakness class CWE-327,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1008,sard_support,nist_sard,2025-09-08,2025-09-16,admissible,CVE-2025-1008 SARD weakness support CWE-327 testcase,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1008,kev_membership,cisa_kev,2099-01-01,2025-09-16,missing,CVE-2025-1008 no KEV membership observed,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,26770.0,False,False
CVE-2025-1008,cvefixes_commit,cvefixes,2025-09-22,2025-09-16,forbidden,CVE-2025-1008 CVEfixes patch commit root cause changed files fix metadata weak cryptography nonce validation cavp randomness side channel,0,CWE-327,medium,2025-09-22,2025-09-03,False,fix commit is admissible only at public patch visibility time,6.0,False,True
CVE-2025-1008,cavp_validation,nist_cavp,2025-09-08,2025-09-16,admissible,CVE-2025-1008 CAVP validation metadata cryptographic algorithm context,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,-8.0,True,False
CVE-2025-1008,ascad_side_channel,ascad,2025-09-08,2025-09-16,admissible,CVE-2025-1008 ASCAD side channel benchmark route context,0,CWE-327,medium,2025-09-22,2025-09-03,False,source timestamp must be <= decision time,-8.0,True,False


==> anc/results/tables/source_ablation.csv <==
removed_group,record_count,recall_at_k_repaired,precision_at_k_repaired,average_precision_repaired,mrr_repaired,ndcg_at_k_repaired,channel_attribution_accuracy,delta_ap_vs_full
none,48,0.14285714285714285,0.14285714285714285,0.12306402535928726,1.0,0.1842086365880113,1.0,0.0
crypto,36,0.058823529411764705,0.058823529411764705,0.08739978142710168,0.3333333333333333,0.0878622637504548,1.0,-0.03566424393218558
exploit,36,0.2753623188405797,0.2753623188405797,0.2731669328126816,1.0,0.3881873634723437,0.0,0.15010290745339436
memory,36,0.1323529411764706,0.1323529411764706,0.11544447318924539,0.25,0.124487807199706,1.0,-0.007619552170041871
retrieval,36,0.07462686567164178,0.07462686567164178,0.09263871217031656,0.3333333333333333,0.07867017755710795,1.0,-0.030425313188970696


==> anc/results/tables/source_route_probe.csv <==
name,ok,error
all,False,skipped


==> anc/results/tables/source_stress_summary.csv <==
source,record_count,positive_labels,timestamped_records,unique_groups,route_success,route_total,network_used,fallback_used
ALL_SECURITY_STRESS,30,18,0,4,0,0,False,True
offline_fixture,6,6,0,0,,,,
synthetic_security_fixture,24,12,0,4,,,,


==> anc/results/tables/temporal_leakage_trap.csv <==
decision_time,future_edges,rejected_future_edges,leakage_detection_rate,admissible_ap,contaminated_ap,ap_inflation
2026-01-01,12,12,1.0,0.43410983080100723,1.0,0.5658901691989928


==> anc/results/tables/tensor_backend_benchmark.csv <==
backend,available,flow_seconds_mean,svd_seconds_mean,relative_l2_to_numpy,device,version,svd_head_sum,einsum_norm,notes
numpy,True,0.00012400000014167745,0.00011641700075415429,0.0,,2.4.1,465.8595275878906,179.234375,
torch,True,0.0006379590013239067,0.000259833001109655,0.0,cpu,2.12.0,465.8594665527344,179.23439025878906,
jax,True,0.2467123749993334,0.09168204100024013,2.2765330953689045e-08,,0.9.0.1,465.8594665527344,179.234375,
tensorflow,False,,,,,,,,"ModuleNotFoundError(""No module named 'tensorflow'"")"


==> anc/tasks.md <==
# Cross-Domain Conductance-Repair Implementation Plan

This plan extends the existing prospective security-retrieval artifact.  It is
not a new research package; it uses the same repository, package, recurrence,
tests, materializer, and arXiv layout.

## Status

- [x] Add an explicit admissible support mask to the shared conductance kernel.
- [x] Add typed temporal nodes and edges for security and biological controls.
- [x] Emit repair certificates with the required security fields and biological
  extensions.
- [x] Add biological H0-H5 horizons and forbidden post-decision edge listings.
- [x] Add executable biological leakage, poisoning, parameter-sweep, ablation,
  and cross-domain stress fixtures.
- [x] Add security temporal spine tables for CVE-channel-time rows,
  per-source latency, missingness, overlap, query-class IR, leakage family,
  channel ablation, and safe repair control diagnostics.
- [x] Materialize biological tables and certificate JSON under `results/`.
- [x] Verify with `python3 -m pytest -q`.

## Security Revision Spine

1. Dataset spine: `results/tables/security_temporal_spine.csv` records
   per-CVE source-channel timestamps and marks each edge as admissible,
   forbidden, missing, or poisoned at the decision time.
2. Latency and missingness: `security_source_latency.csv`,
   `security_missingness_histogram.csv`, and `security_source_overlap.csv`
   report per-source delay, sparse source coverage, and admissible source
   overlap.
3. IR spine: `security_query_benchmarks.csv` reports CVE-to-evidence,
   evidence-to-CVE, weakness, exploitability-prior, patch-evidence, and
   analyst-triage retrieval.
4. Leakage family: `security_leakage_family.csv` separates future KEV,
   EPSS-latest, and patch/CVEfixes leakage inflation.
5. Control spine: `control_diagnostics.csv` records fixed-point residual,
   growth sensitivity, saturation fraction, and the safe repair decision.

## Biological Horizon Order

1. `H0`: pre-wound baseline.  Probe `BBBC019` DIC baseline morphology.
2. `H1`: wound induction.  Add scratch-assay boundary panels and wound-edge
   operators.
3. `H2`: early migration, 0-4h.  Add phase-contrast frames, withheld
   segmentation masks, HUVEC tracking, and delayed MDCK tracking support.
4. `H3`: EPSS-like biological risk snapshot.  Add only confluence probability
   evidence no later than the selected decision time.
5. `H4`: KEV-like delayed label.  Add contact-inhibition onset only when its
   timestamp is no later than the decision time.
6. `H5`: fix-commit analog.  Add ECM remodeling evidence only when its
   timestamp is no later than the decision time.

## Channel Ablation Order

The executable order in `biological_source_ablation_fixture` is:

1. `H0 / BBBC019`: baseline DIC structural control removed.
2. `H1 / scratch_assay`: wound-boundary induction channel removed.
3. `H2 / LIVECell`: phase-contrast and withheld segmentation channel removed.
4. `H2 / CTC_MDCK`: delayed tracking-vector channel removed.
5. `H3 / confluence_snapshot`: EPSS-like confluence snapshot removed.
6. `H4 / contact_inhibition`: KEV-like delayed biological label removed.
7. `H5 / ecm_remodeling`: fix-commit analog ECM channel removed.

Each row records recall@k, precision@k, AP, MRR, nDCG@k, channel attribution
accuracy, withheld-edge count, and the certificate run id.

